Multiple Clausen values and deformed Ap\'ery-like series

With generalized central binomial coefficients $ \binom{2x}{x}:=\frac{\Gamma(2x+1)}{[\Gamma(x+1)]^2}$ defined through Euler's gamma function, we represent deformed Ap\'ery-like series \[ \mathscr A_{s,n}:=\sum_{k=1}^\infty\left.\!\frac{\partial^n}{\partial x^n}\frac{1}{x^s\binom{2x}{x}}\right|_{x=k} \] by multiple Clausen values (MCVs), which belong to a special class of cyclotomic multiple zeta values (CMZVs) at level $3$. For example, exploiting provable algebraic relations among MCVs, we show that \[\mathscr A_{1,5}=-\frac{9[495L(\chi_{-3},6)-30\pi^{2}L(\chi_{-3},4)-2\pi^{4}L(\chi_{-3},2)]}{4}\]and\[\mathscr A_{4,4}=\frac{352\zeta_{5,3}}{15}+\frac{752537\pi^{8}}{10206000},\]where $ L(\chi_{-3},s):=\sum_{n=0}^\infty\left[(3n+1)^{-s}-(3n+2)^{-s}\right]$ and $\zeta_{5,3}:=\sum_{m>n>0}m^{-5}n^{-3}$.

==> anc/AperyMCV.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="17" minor="0"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true">
</View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="2" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" errorcursor="false" longdelim="true" plotoptions="" quiet="false" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="0" displayprecision="-1" screenpixelheight="2560" warnlevel="4" screenheight="25" latexwidth="8.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L1" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="read &quot;HyperInt.mpl&quot;;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1ElcmVhZEYnLyUlYm9sZEdRJXRydWVGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOS8lKXN0cmV0Y2h5R0Y5LyUqc3ltbWV0cmljR0Y5LyUobGFyZ2VvcEdGOS8lLm1vdmFibGVsaW1pdHNHRjkvJSdhY2NlbnRHRjkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZILUYsNi1RIn5GJy9GM1Enbm9ybWFsRidGN0Y6RjxGPkZARkJGREZGRkktSSNtc0dGJDYjUS1IeXBlckludC5tcGxGJy1GLDYtUSI7RidGTkY3L0Y7RjFGPEY+RkBGQkZERkYvRkpRLDAuMjc3Nzc3OGVtRidGSy8lK2V4ZWN1dGFibGVHRjlGTg==">QyRBUS1IeXBlckludC5tcGw2IiIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">HyperInt, version 1.0, Copyright (C) 2014 Erik Panzer</Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">Please post errors or suggestions on bitbucket.org/PanzerErik/hyperint
Loading periods from periodLookups.m</Text-field>
</Output>
</Group>
<Group labelreference="L2" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="_hyper_splitting_field := {I, sqrt(3)}:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVE3X2h5cGVyX3NwbGl0dGluZ19maWVsZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNictRiw2JVEiSUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiUtRiw2I1EhRictSSZtc3FydEdGJDYjLUYjNiQtSSNtbkdGJDYkUSIzRidGOUY5RjlGW29GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUTFfaHlwZXJfdmVyYm9zaXR5RidGL0YyRjUtRmRvNiRRIjBGJ0Y5Rl1wLyUrZXhlY3V0YWJsZUdGPUY5">QyY+STdfaHlwZXJfc3BsaXR0aW5nX2ZpZWxkRzYiPCReIyIiIi1JJXNxcnRHRiU2IyIiJCEiIj5JMV9oeXBlcl92ZXJib3NpdHlHRiUiIiFGLQ==</Equation></Text-field>
</Input>
</Group>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">Algebraic relations among MCVs</Text-field></Title>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">Weight 5</Text-field></Title>
<Group labelreference="L5" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">{(8/5)*Hlog(z, [0])*zeta[2]^2-2*zeta[3]*Hlog(z, [0, 0])+10*zeta[3]*Hlog(z, [1, 1])-Hlog(z, [0, 1, 1, 1, 1])+Hlog(z, [1, 1, 1, 1, 1])+3*Hlog(z, [1, 1, 1, 0, 1])+5*zeta[2]*Hlog(z, [1, 1, 1])+(69/10)*zeta[2]^2*Hlog(z, [1])-(7/2)*zeta[5]+4*zeta[2]*zeta[3]-I*Pi*Hlog(z, [0, 0, 1, 0])-Hlog(z, [1, 0, 1, 1, 1])-Hlog(z, [0, 0, 0, 0, 0])+12*Hlog(z, [0, 0, 0, 1, 1])+Hlog(z, [0, 0, 1, 0, 0])-24*Hlog(z, [0, 0, 0, 0, 1])-2*Hlog(z, [0, 1, 0, 1, 1])+6*Hlog(z, [0, 0, 1, 0, 1])-Hlog(z, [1, 0, 1, 0, 1])+6*Hlog(z, [0, 1, 0, 0, 1])+2*Hlog(z, [1, 1, 0, 0, 1])+6*Hlog(z, [1, 0, 0, 0, 1])-Hlog(z, [0, 1, 1, 0, 1])-Hlog(z, [0, 0, 1, 1, 1])-2*Hlog(z, [1, 0, 0, 1, 1])-3*zeta[2]*Hlog(z, [0, 1, 1])+4*zeta[2]*Hlog(z, [0, 0, 1])-3*zeta[2]*Hlog(z, [1, 0, 1])+zeta[2]*Hlog(z, [0, 0, 0])+((6/5)*I)*Pi*zeta[2]^2+I*Pi*Hlog(z, [0, 0, 0, 0])+I*Pi*Hlog(z, [0, 0])*zeta[2]+(2*I)*Hlog(z, [0])*Pi*zeta[3]}</Text-field>
</Output>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">Weight 6</Text-field></Title>
<Group labelreference="L3" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">{2*Hlog(z, [0])*zeta[2]*zeta[3]-2*zeta[2]^2*Hlog(z, [0, 0])+2*zeta[2]*Hlog(z, [0, 0, 1, 0])-2*zeta[2]*Hlog(z, [0, 0, 0, 0])-Hlog(z, [0, 0, 1, 0, 0, 0])-Hlog(z, [0, 1, 1, 1, 0, 1])+9*Hlog(z, [1, 1, 0, 0, 0, 1])-2*Hlog(z, [1, 1, 0, 1, 0, 1])+3*Hlog(z, [0, 1, 0, 1, 1, 1])-6*Hlog(z, [0, 1, 1, 0, 0, 1])+2*Hlog(z, [1, 0, 1, 0, 1, 1])-12*Hlog(z, [0, 1, 0, 0, 1, 1])+49*Hlog(z, [0, 0, 0, 0, 1, 1])-12*Hlog(z, [1, 0, 0, 0, 1, 1])+2*Hlog(z, [0, 0, 1, 1, 1, 1])+2*Hlog(z, [0, 1, 1, 0, 1, 1])-Hlog(z, [1, 0, 1, 1, 0, 1])+Hlog(z, [0, 0, 0, 0, 0, 0])+3*Hlog(z, [1, 0, 0, 1, 1, 1])-13*Hlog(z, [0, 0, 1, 0, 1, 1])-Hlog(z, [1, 1, 0, 0, 1, 1])+27*Hlog(z, [0, 0, 1, 0, 0, 1])-4*Hlog(z, [0, 0, 1, 1, 0, 1])+7*Hlog(z, [1, 1, 1, 0, 0, 1])-6*Hlog(z, [1, 0, 1, 0, 0, 1])-18*Hlog(z, [0, 0, 0, 1, 1, 1])+25*Hlog(z, [0, 1, 0, 0, 0, 1])+25*Hlog(z, [1, 0, 0, 0, 0, 1])+31*Hlog(z, [0, 0, 0, 1, 0, 1])+I*Pi*Hlog(z, [0, 0, 1, 0, 0])-I*Pi*Hlog(z, [0, 0, 0, 0, 0])+(6*I)*Pi*zeta[5]-6*Hlog(z, [0])*zeta[5]-(2/35)*zeta[2]^3+Hlog(z, [0, 1, 1, 1, 1, 1])+Hlog(z, [1, 1, 1, 1, 0, 1])-7*Hlog(z, [0, 1, 0, 1, 0, 1])-7*Hlog(z, [1, 0, 0, 1, 0, 1])-Hlog(z, [1, 1, 1, 1, 1, 1])+Hlog(z, [1, 0, 1, 1, 1, 1])-88*Hlog(z, [0, 0, 0, 0, 0, 1])-3*Hlog(z, [1, 1, 1, 0, 1, 1])+I*Pi*Hlog(z, [0, 0])*zeta[3]+((6/5)*I)*Hlog(z, [0])*Pi*zeta[2]^2-7*zeta[3]*Hlog(z, [0, 1, 1])+14*zeta[3]*Hlog(z, [0, 0, 1])+(66/5)*zeta[2]^2*Hlog(z, [1, 1])+13*zeta[3]*Hlog(z, [1, 1, 1])+(141/2)*zeta[5]*Hlog(z, [1])-7*zeta[3]*Hlog(z, [1, 0, 1])-zeta[3]*Hlog(z, [0, 0, 0])}</Text-field>
</Output>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">Weight 7</Text-field></Title>
<Group labelreference="L7" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">{-3*Hlog(z, [1, 1, 0, 0, 0, 1, 1])+(2/5)*zeta[2]^2*Hlog(z, [0, 0, 0])+Hlog(z, [1, 1, 1, 1, 0, 0, 1])+18*Hlog(z, [0, 1, 0, 0, 1, 1, 1])-Hlog(z, [0, 1, 1, 1, 1, 1, 1])+Hlog(z, [1, 1, 1, 1, 1, 1, 1])+3*Hlog(z, [1, 1, 1, 0, 1, 1, 1])+8*Hlog(z, [1, 0, 0, 1, 1, 0, 1])+Hlog(z, [0, 1, 1, 1, 1, 0, 1])+15*Hlog(z, [1, 1, 1, 0, 0, 0, 1])+2*Hlog(z, [0, 1, 1, 1, 0, 0, 1])-3*Hlog(z, [0, 1, 1, 0, 1, 1, 1])+((16/7)*I)*Pi*zeta[2]^3-I*Pi*Hlog(z, [0, 0, 1, 0, 0, 0])+12*Hlog(z, [0, 1, 1, 0, 0, 1, 1])+19*Hlog(z, [0, 0, 1, 0, 1, 1, 1])+12*Hlog(z, [1, 0, 1, 0, 0, 1, 1])+29*Hlog(z, [1, 1, 0, 0, 0, 0, 1])-26*Hlog(z, [0, 1, 0, 1, 0, 0, 1])-25*Hlog(z, [0, 1, 1, 0, 0, 0, 1])+24*Hlog(z, [0, 0, 0, 1, 1, 1, 1])-37*Hlog(z, [0, 0, 0, 1, 1, 0, 1])-25*Hlog(z, [1, 0, 1, 0, 0, 0, 1])+167*Hlog(z, [0, 0, 0, 0, 0, 1, 1])+5*Hlog(z, [0, 0, 1, 1, 1, 0, 1])-19*Hlog(z, [0, 0, 1, 1, 0, 0, 1])+10*Hlog(z, [0, 0, 1, 1, 0, 1, 1])+13*Hlog(z, [0, 1, 0, 1, 0, 1, 1])+8*Hlog(z, [0, 1, 0, 1, 1, 0, 1])+7*Hlog(z, [1, 0, 1, 0, 1, 0, 1])-49*Hlog(z, [0, 1, 0, 0, 0, 1, 1])-4*Hlog(z, [0, 1, 0, 1, 1, 1, 1])+93*Hlog(z, [0, 0, 0, 1, 0, 0, 1])+18*Hlog(z, [1, 0, 0, 0, 1, 1, 1])-Hlog(z, [0, 0, 0, 0, 0, 0, 0])+87*Hlog(z, [1, 0, 0, 0, 0, 0, 1])-31*Hlog(z, [0, 1, 0, 0, 1, 0, 1])-3*Hlog(z, [0, 0, 1, 1, 1, 1, 1])+Hlog(z, [0, 0, 1, 0, 0, 0, 0])-55*Hlog(z, [0, 0, 0, 1, 0, 1, 1])+87*Hlog(z, [0, 0, 1, 0, 0, 0, 1])+111*Hlog(z, [0, 0, 0, 0, 1, 0, 1])-270*Hlog(z, [0, 0, 0, 0, 0, 0, 1])+2*Hlog(z, [1, 0, 1, 1, 0, 0, 1])-50*Hlog(z, [0, 0, 1, 0, 0, 1, 1])+Hlog(z, [1, 0, 1, 1, 1, 0, 1])-32*Hlog(z, [0, 0, 1, 0, 1, 0, 1])-6*zeta[2]^2*Hlog(z, [1, 0, 1])+(58/5)*zeta[2]^2*Hlog(z, [1, 1, 1])+(380/7)*zeta[2]^3*Hlog(z, [1])-4*zeta[5]*Hlog(z, [0, 0])-(35/2)*zeta[7]+8*zeta[2]*zeta[5]-3*Hlog(z, [1, 0, 1, 0, 1, 1, 1])+87*Hlog(z, [0, 1, 0, 0, 0, 0, 1])-26*Hlog(z, [1, 0, 0, 1, 0, 0, 1])-49*Hlog(z, [1, 0, 0, 0, 0, 1, 1])-Hlog(z, [1, 0, 1, 1, 1, 1, 1])-31*Hlog(z, [1, 0, 0, 0, 1, 0, 1])-73*Hlog(z, [0, 0, 0, 0, 1, 1, 1])+Hlog(z, [1, 1, 0, 1, 0, 1, 1])-7*Hlog(z, [1, 1, 1, 0, 1, 0, 1])-Hlog(z, [1, 1, 1, 1, 0, 1, 1])-8*Hlog(z, [1, 1, 1, 0, 0, 1, 1])-4*Hlog(z, [1, 0, 0, 1, 1, 1, 1])-Hlog(z, [1, 1, 1, 1, 1, 0, 1])+2*Hlog(z, [1, 1, 0, 1, 1, 0, 1])+2*zeta[2]*Hlog(z, [0, 0, 0, 0, 0])+92*zeta[5]*Hlog(z, [1, 1])-(36/35)*Hlog(z, [0])*zeta[2]^3-2*zeta[2]*Hlog(z, [0, 0, 1, 0, 0])+(56/5)*zeta[2]^2*Hlog(z, [0, 0, 1])-6*zeta[2]^2*Hlog(z, [0, 1, 1])+(4*I)*Hlog(z, [0])*Pi*zeta[5]+((2/5)*I)*Hlog(z, [0, 0])*zeta[2]^2*Pi+I*Pi*Hlog(z, [0, 0, 0, 0, 0, 0])-8*Hlog(z, [1, 1, 0, 0, 1, 0, 1])+13*Hlog(z, [1, 0, 0, 1, 0, 1, 1])+7*Hlog(z, [0, 1, 1, 0, 1, 0, 1])-9*Hlog(z, [1, 1, 0, 1, 0, 0, 1]), Hlog(z, [1, 1, 0, 0, 0, 1, 1])+2*zeta[2]^2*Hlog(z, [0, 0, 0])-9*Hlog(z, [1, 1, 1, 1, 0, 0, 1])-3*Hlog(z, [0, 1, 0, 0, 1, 1, 1])-Hlog(z, [0, 1, 1, 1, 1, 1, 1])+Hlog(z, [1, 1, 1, 1, 1, 1, 1])-3*Hlog(z, [1, 0, 0, 1, 1, 0, 1])+Hlog(z, [0, 1, 1, 1, 1, 0, 1])-13*Hlog(z, [1, 1, 1, 0, 0, 0, 1])+5*Hlog(z, [0, 1, 1, 1, 0, 0, 1])-Hlog(z, [1, 1, 0, 1, 1, 1, 1])-2*Hlog(z, [0, 1, 1, 0, 0, 1, 1])-3*Hlog(z, [0, 0, 1, 0, 1, 1, 1])-2*Hlog(z, [1, 0, 1, 0, 0, 1, 1])-13*Hlog(z, [1, 1, 0, 0, 0, 0, 1])+8*Hlog(z, [0, 1, 0, 1, 0, 0, 1])+8*Hlog(z, [0, 1, 1, 0, 0, 0, 1])-4*Hlog(z, [0, 0, 0, 1, 1, 1, 1])+10*Hlog(z, [0, 0, 0, 1, 1, 0, 1])+Hlog(z, [0, 0, 0, 1, 0, 0, 0])+8*Hlog(z, [1, 0, 1, 0, 0, 0, 1])-81*Hlog(z, [0, 0, 0, 0, 0, 1, 1])-Hlog(z, [0, 0, 1, 1, 1, 0, 1])-4*Hlog(z, [0, 0, 1, 1, 0, 0, 1])+2*Hlog(z, [0, 0, 1, 1, 0, 1, 1])-2*Hlog(z, [0, 1, 0, 1, 0, 1, 1])-3*Hlog(z, [0, 1, 0, 1, 1, 0, 1])-Hlog(z, [1, 0, 1, 0, 1, 0, 1])+16*Hlog(z, [0, 1, 0, 0, 0, 1, 1])+Hlog(z, [0, 1, 0, 1, 1, 1, 1])-43*Hlog(z, [0, 0, 0, 1, 0, 0, 1])-3*Hlog(z, [1, 0, 0, 0, 1, 1, 1])-Hlog(z, [0, 0, 0, 0, 0, 0, 0])-41*Hlog(z, [1, 0, 0, 0, 0, 0, 1])+9*Hlog(z, [0, 1, 0, 0, 1, 0, 1])+Hlog(z, [0, 0, 1, 1, 1, 1, 1])+17*Hlog(z, [0, 0, 0, 1, 0, 1, 1])-41*Hlog(z, [0, 0, 1, 0, 0, 0, 1])-49*Hlog(z, [0, 0, 0, 0, 1, 0, 1])+170*Hlog(z, [0, 0, 0, 0, 0, 0, 1])+5*Hlog(z, [1, 0, 1, 1, 0, 0, 1])+16*Hlog(z, [0, 0, 1, 0, 0, 1, 1])+Hlog(z, [1, 0, 1, 1, 1, 0, 1])+9*Hlog(z, [0, 0, 1, 0, 1, 0, 1])+9*zeta[2]^2*Hlog(z, [1, 0, 1])-(87/5)*zeta[2]^2*Hlog(z, [1, 1, 1])-16*zeta[3]*Hlog(z, [1, 1, 1, 1])+10*zeta[3]*Hlog(z, [0, 1, 1, 1])-(190/7)*zeta[2]^3*Hlog(z, [1])+6*zeta[5]*Hlog(z, [0, 0])+(225/16)*zeta[7]-12*zeta[2]*zeta[5]-(4/5)*zeta[2]^2*zeta[3]-41*Hlog(z, [0, 1, 0, 0, 0, 0, 1])+8*Hlog(z, [1, 0, 0, 1, 0, 0, 1])+16*Hlog(z, [1, 0, 0, 0, 0, 1, 1])-Hlog(z, [1, 0, 1, 1, 1, 1, 1])+9*Hlog(z, [1, 0, 0, 0, 1, 0, 1])+24*Hlog(z, [0, 0, 0, 0, 1, 1, 1])-I*Pi*Hlog(z, [0, 0, 0, 1, 0, 0])+3*Hlog(z, [1, 1, 1, 0, 1, 0, 1])+4*Hlog(z, [1, 1, 1, 1, 0, 1, 1])+3*Hlog(z, [1, 1, 1, 0, 0, 1, 1])-2*Hlog(z, [1, 0, 1, 1, 0, 1, 1])-2*Hlog(z, [0, 1, 1, 1, 0, 1, 1])+Hlog(z, [1, 0, 0, 1, 1, 1, 1])-Hlog(z, [1, 1, 1, 1, 1, 0, 1])+2*Hlog(z, [1, 1, 0, 1, 1, 0, 1])+zeta[3]*Hlog(z, [0, 0, 0, 0])-2*Hlog(z, [0, 0])*zeta[2]*zeta[3]+2*zeta[2]*Hlog(z, [0, 0, 0, 0, 0])+7*zeta[3]*Hlog(z, [1, 1, 0, 1])-13*zeta[3]*Hlog(z, [0, 0, 1, 1])+10*zeta[3]*Hlog(z, [1, 0, 1, 1])-7*zeta[3]*Hlog(z, [0, 1, 0, 1])-7*zeta[3]*Hlog(z, [1, 0, 0, 1])-69*zeta[5]*Hlog(z, [1, 1])+(12/35)*Hlog(z, [0])*zeta[2]^3-18*zeta[2]^2*Hlog(z, [0, 0, 1])-2*zeta[2]*Hlog(z, [0, 0, 0, 1, 0])+9*zeta[2]^2*Hlog(z, [0, 1, 1])-I*Hlog(z, [0, 0, 0])*Pi*zeta[3]-(6*I)*Hlog(z, [0])*Pi*zeta[5]-((6/5)*I)*Hlog(z, [0, 0])*zeta[2]^2*Pi-((16/7)*I)*Pi*zeta[2]^3+I*Pi*Hlog(z, [0, 0, 0, 0, 0, 0])+2*Hlog(z, [1, 1, 0, 0, 1, 0, 1])-2*Hlog(z, [1, 0, 0, 1, 0, 1, 1])-Hlog(z, [0, 1, 1, 0, 1, 0, 1])+2*Hlog(z, [1, 1, 0, 1, 0, 0, 1]), -I*Pi*Hlog(z, [0, 0, 0, 0, 1, 0])+(8/5)*zeta[2]^2*Hlog(z, [0, 0, 0])+4*Hlog(z, [1, 1, 1, 1, 0, 0, 1])-Hlog(z, [0, 1, 0, 0, 1, 1, 1])-Hlog(z, [0, 1, 1, 1, 1, 1, 1])+Hlog(z, [1, 1, 1, 1, 1, 1, 1])-Hlog(z, [1, 1, 1, 0, 1, 1, 1])+2*Hlog(z, [1, 0, 0, 1, 1, 0, 1])-3*Hlog(z, [0, 1, 1, 1, 1, 0, 1])+Hlog(z, [1, 1, 0, 0, 1, 1, 1])+3*Hlog(z, [1, 1, 1, 0, 0, 0, 1])-2*Hlog(z, [0, 1, 1, 1, 0, 0, 1])-Hlog(z, [1, 1, 0, 1, 1, 1, 1])+Hlog(z, [0, 1, 1, 0, 1, 1, 1])-Hlog(z, [0, 0, 1, 0, 1, 1, 1])+2*Hlog(z, [1, 1, 0, 0, 0, 0, 1])-Hlog(z, [0, 1, 0, 1, 0, 0, 1])-Hlog(z, [0, 1, 1, 0, 0, 0, 1])-Hlog(z, [0, 0, 0, 1, 1, 1, 1])-Hlog(z, [0, 0, 0, 1, 1, 0, 1])-Hlog(z, [1, 0, 1, 0, 0, 0, 1])+20*Hlog(z, [0, 0, 0, 0, 0, 1, 1])+Hlog(z, [0, 0, 0, 0, 1, 0, 0])+4*Hlog(z, [0, 0, 1, 1, 1, 0, 1])+3*Hlog(z, [0, 0, 1, 1, 0, 0, 1])+2*Hlog(z, [0, 1, 0, 1, 1, 0, 1])-2*Hlog(z, [0, 1, 0, 0, 0, 1, 1])+Hlog(z, [0, 1, 0, 1, 1, 1, 1])+10*Hlog(z, [0, 0, 0, 1, 0, 0, 1])-Hlog(z, [1, 0, 0, 0, 1, 1, 1])-Hlog(z, [0, 0, 0, 0, 0, 0, 0])+10*Hlog(z, [1, 0, 0, 0, 0, 0, 1])-Hlog(z, [0, 1, 0, 0, 1, 0, 1])+Hlog(z, [0, 0, 1, 1, 1, 1, 1])-2*Hlog(z, [0, 0, 0, 1, 0, 1, 1])+10*Hlog(z, [0, 0, 1, 0, 0, 0, 1])+10*Hlog(z, [0, 0, 0, 0, 1, 0, 1])-60*Hlog(z, [0, 0, 0, 0, 0, 0, 1])-2*Hlog(z, [1, 0, 1, 1, 0, 0, 1])-2*Hlog(z, [0, 0, 1, 0, 0, 1, 1])-3*Hlog(z, [1, 0, 1, 1, 1, 0, 1])-Hlog(z, [0, 0, 1, 0, 1, 0, 1])-(9/2)*zeta[2]^2*Hlog(z, [1, 0, 1])+4*zeta[2]*Hlog(z, [0, 0, 0, 0, 1])-3*zeta[2]*Hlog(z, [0, 0, 1, 0, 1])+(87/10)*zeta[2]^2*Hlog(z, [1, 1, 1])+16*zeta[3]*Hlog(z, [1, 1, 1, 1])+6*zeta[2]*Hlog(z, [0, 0, 1, 1, 1])+4*zeta[2]*Hlog(z, [1, 0, 0, 1, 1])+7*zeta[2]*Hlog(z, [1, 1, 1, 1, 1])-10*zeta[3]*Hlog(z, [0, 1, 1, 1])+3*zeta[2]*Hlog(z, [1, 1, 0, 0, 1])-3*zeta[2]*Hlog(z, [1, 1, 1, 0, 1])+3*zeta[2]*Hlog(z, [0, 1, 1, 0, 1])+(95/14)*zeta[2]^3*Hlog(z, [1])+4*zeta[2]*Hlog(z, [0, 1, 0, 1, 1])+((6/5)*I)*Hlog(z, [0, 0])*zeta[2]^2*Pi+I*Hlog(z, [0, 0, 0, 0])*Pi*zeta[2]+(2*I)*Hlog(z, [0, 0, 0])*Pi*zeta[3]-4*zeta[5]*Hlog(z, [0, 0])-(93/16)*zeta[7]+8*zeta[2]*zeta[5]+(8/5)*zeta[2]^2*zeta[3]+Hlog(z, [1, 0, 1, 0, 1, 1, 1])+10*Hlog(z, [0, 1, 0, 0, 0, 0, 1])-Hlog(z, [1, 0, 0, 1, 0, 0, 1])-2*Hlog(z, [1, 0, 0, 0, 0, 1, 1])-Hlog(z, [1, 0, 1, 1, 1, 1, 1])-Hlog(z, [1, 0, 0, 0, 1, 0, 1])-Hlog(z, [0, 0, 0, 0, 1, 1, 1])+Hlog(z, [1, 0, 0, 1, 1, 1, 1])+5*Hlog(z, [1, 1, 1, 1, 1, 0, 1])-2*Hlog(z, [1, 1, 0, 1, 1, 0, 1])-2*zeta[3]*Hlog(z, [0, 0, 0, 0])+4*Hlog(z, [0, 0])*zeta[2]*zeta[3]+zeta[2]*Hlog(z, [0, 0, 0, 0, 0])-7*zeta[3]*Hlog(z, [1, 1, 0, 1])+3*zeta[2]*Hlog(z, [1, 0, 1, 0, 1])+13*zeta[3]*Hlog(z, [0, 0, 1, 1])-10*zeta[3]*Hlog(z, [1, 0, 1, 1])-5*zeta[2]*Hlog(z, [0, 1, 1, 1, 1])-4*zeta[2]*Hlog(z, [1, 1, 0, 1, 1])+7*zeta[3]*Hlog(z, [0, 1, 0, 1])+7*zeta[3]*Hlog(z, [1, 0, 0, 1])-5*zeta[2]*Hlog(z, [1, 0, 1, 1, 1])+23*zeta[5]*Hlog(z, [1, 1])-3*zeta[2]*Hlog(z, [1, 0, 0, 0, 1])+(88/35)*Hlog(z, [0])*zeta[2]^3+9*zeta[2]^2*Hlog(z, [0, 0, 1])-3*zeta[2]*Hlog(z, [0, 1, 0, 0, 1])-3*zeta[2]*Hlog(z, [0, 0, 0, 1, 1])-(9/2)*zeta[2]^2*Hlog(z, [0, 1, 1])+(4*I)*Hlog(z, [0])*Pi*zeta[5]+I*Pi*Hlog(z, [0, 0, 0, 0, 0, 0])+((8/7)*I)*Pi*zeta[2]^3}</Text-field>
</Output>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">Weight 8</Text-field></Title>
<Group labelreference="L6" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">{-21*Hlog(z, [1, 1, 1, 0, 0, 0, 1, 1])-3*Hlog(z, [1, 0, 1, 1, 0, 1, 0, 1])-11*Hlog(z, [0, 0, 1, 1, 1, 0, 1, 1])-15*Hlog(z, [1, 1, 1, 0, 1, 0, 0, 1])-16*Hlog(z, [1, 1, 1, 0, 0, 1, 0, 1])+2*Hlog(z, [1, 1, 0, 0, 1, 0, 1, 1])-3*Hlog(z, [0, 1, 1, 1, 0, 1, 0, 1])+I*Hlog(z, [0, 0])*zeta[5]*Pi+((8/7)*I)*Hlog(z, [0])*Pi*zeta[2]^3+2*Hlog(z, [0])*zeta[2]*zeta[5]-15*Hlog(z, [0])*zeta[7]+(4/5)*zeta[2]^2*Hlog(z, [0, 0, 1, 0])+2*zeta[2]*Hlog(z, [0, 0, 1, 0, 0, 0])-Hlog(z, [1, 0, 1, 1, 1, 1, 0, 1])+31*Hlog(z, [1, 0, 1, 0, 0, 1, 0, 1])+20*Hlog(z, [0, 0, 1, 1, 1, 0, 0, 1])+17*Hlog(z, [1, 0, 1, 1, 0, 0, 0, 1])-111*Hlog(z, [1, 0, 0, 0, 0, 1, 0, 1])+273*Hlog(z, [0, 0, 1, 0, 0, 0, 0, 1])+511*Hlog(z, [0, 0, 0, 0, 0, 0, 1, 1])-24*Hlog(z, [1, 0, 0, 0, 1, 1, 1, 1])+97*Hlog(z, [0, 0, 0, 0, 1, 1, 1, 1])+31*Hlog(z, [1, 1, 1, 0, 0, 0, 0, 1])+37*Hlog(z, [0, 1, 0, 0, 1, 1, 0, 1])+9*Hlog(z, [1, 1, 0, 1, 1, 0, 0, 1])-(8/5)*zeta[2]^3*Hlog(z, [0, 0])+I*Pi*Hlog(z, [0, 0, 1, 0, 0, 0, 0])+7*Hlog(z, [1, 1, 0, 0, 1, 1, 0, 1])-3*Hlog(z, [1, 1, 0, 0, 0, 1, 1, 1])+73*Hlog(z, [1, 0, 0, 0, 0, 1, 1, 1])+17*Hlog(z, [0, 1, 1, 1, 0, 0, 0, 1])+56*Hlog(z, [0, 0, 1, 0, 1, 0, 1, 1])+8*Hlog(z, [1, 1, 0, 1, 0, 1, 0, 1])+351*Hlog(z, [0, 0, 0, 0, 0, 1, 0, 1])+32*Hlog(z, [0, 1, 0, 1, 0, 1, 0, 1])-94*Hlog(z, [0, 0, 1, 0, 1, 0, 0, 1])+73*Hlog(z, [0, 1, 0, 0, 0, 1, 1, 1])-25*Hlog(z, [0, 0, 1, 0, 1, 1, 1, 1])-88*Hlog(z, [1, 0, 0, 1, 0, 0, 0, 1])-14*Hlog(z, [1, 0, 0, 1, 1, 0, 1, 1])-Hlog(z, [1, 1, 0, 1, 1, 0, 1, 1])-167*Hlog(z, [1, 0, 0, 0, 0, 0, 1, 1])-112*Hlog(z, [0, 0, 1, 0, 0, 1, 0, 1])-191*Hlog(z, [0, 0, 0, 0, 1, 0, 1, 1])+5*Hlog(z, [0, 1, 0, 1, 1, 1, 1, 1])-167*Hlog(z, [0, 1, 0, 0, 0, 0, 1, 1])+49*Hlog(z, [0, 1, 1, 0, 0, 0, 1, 1])+81*Hlog(z, [1, 1, 0, 0, 0, 0, 0, 1])+38*Hlog(z, [0, 0, 1, 0, 1, 1, 0, 1])+Hlog(z, [1, 0, 1, 1, 0, 1, 1, 1])-9*Hlog(z, [0, 1, 0, 1, 1, 1, 0, 1])+26*Hlog(z, [1, 0, 1, 0, 1, 0, 0, 1])+295*Hlog(z, [0, 0, 0, 0, 1, 0, 0, 1])+43*Hlog(z, [0, 0, 1, 1, 0, 0, 1, 1])-173*Hlog(z, [0, 0, 0, 1, 0, 0, 1, 1])-8*Hlog(z, [1, 0, 1, 0, 1, 1, 0, 1])-5*Hlog(z, [1, 1, 0, 0, 0, 0, 1, 1])-73*Hlog(z, [0, 0, 1, 1, 0, 0, 0, 1])-93*Hlog(z, [1, 0, 0, 0, 1, 0, 0, 1])-16*Hlog(z, [0, 0, 1, 1, 0, 1, 1, 1])+277*Hlog(z, [0, 0, 0, 1, 0, 0, 0, 1])+27*Hlog(z, [0, 1, 0, 1, 1, 0, 0, 1])+49*Hlog(z, [1, 0, 1, 0, 0, 0, 1, 1])+74*Hlog(z, [0, 0, 1, 0, 0, 1, 1, 1])+79*Hlog(z, [0, 0, 0, 1, 0, 1, 1, 1])-168*Hlog(z, [0, 0, 1, 0, 0, 0, 1, 1])-2*Hlog(z, [1, 0, 1, 1, 1, 0, 0, 1])-117*Hlog(z, [0, 0, 0, 1, 0, 1, 0, 1])-784*Hlog(z, [0, 0, 0, 0, 0, 0, 0, 1])-18*Hlog(z, [0, 1, 1, 0, 0, 1, 1, 1])+4*Hlog(z, [0, 1, 1, 0, 1, 1, 1, 1])-2*Hlog(z, [0, 1, 1, 1, 1, 0, 0, 1])+Hlog(z, [1, 1, 1, 1, 0, 1, 1, 1])-Hlog(z, [1, 1, 1, 1, 1, 1, 1, 1])+27*Hlog(z, [1, 0, 0, 1, 1, 0, 0, 1])+5*Hlog(z, [1, 0, 0, 1, 1, 1, 1, 1])-135*Hlog(z, [0, 0, 0, 0, 1, 1, 0, 1])+43*Hlog(z, [0, 0, 0, 1, 1, 1, 0, 1])+271*Hlog(z, [0, 1, 0, 0, 0, 0, 0, 1])-87*Hlog(z, [0, 1, 1, 0, 0, 0, 0, 1])+4*Hlog(z, [0, 0, 1, 1, 1, 1, 1, 1])+Hlog(z, [0, 0, 0, 0, 0, 0, 0, 0])+271*Hlog(z, [1, 0, 0, 0, 0, 0, 0, 1])-18*Hlog(z, [1, 0, 1, 0, 0, 1, 1, 1])-Hlog(z, [0, 0, 1, 0, 0, 0, 0, 0])+37*Hlog(z, [1, 0, 0, 0, 1, 1, 0, 1])+55*Hlog(z, [1, 0, 0, 0, 1, 0, 1, 1])-93*Hlog(z, [0, 1, 0, 0, 1, 0, 0, 1])+4*Hlog(z, [1, 0, 1, 0, 1, 1, 1, 1])-28*Hlog(z, [1, 1, 0, 0, 1, 0, 0, 1])-23*Hlog(z, [1, 1, 0, 0, 0, 1, 0, 1])-30*Hlog(z, [0, 0, 0, 1, 1, 1, 1, 1])+25*Hlog(z, [0, 0, 1, 1, 0, 1, 0, 1])-13*Hlog(z, [1, 0, 1, 0, 1, 0, 1, 1])+Hlog(z, [1, 1, 1, 1, 1, 1, 0, 1])-19*Hlog(z, [1, 0, 0, 1, 0, 1, 1, 1])+7*Hlog(z, [1, 1, 1, 0, 1, 1, 0, 1])-8*Hlog(z, [0, 1, 1, 1, 0, 0, 1, 1])-Hlog(z, [1, 1, 1, 1, 0, 1, 0, 1])-(383/175)*zeta[2]^4+61*zeta[5]*Hlog(z, [1, 1, 1])-247*Hlog(z, [0, 0, 0, 0, 0, 1, 1, 1])-19*Hlog(z, [0, 1, 0, 1, 0, 1, 1, 1])-29*Hlog(z, [1, 1, 0, 1, 0, 0, 0, 1])-24*Hlog(z, [0, 1, 0, 0, 1, 1, 1, 1])+9*Hlog(z, [1, 1, 1, 0, 0, 1, 1, 1])-2*Hlog(z, [1, 1, 0, 1, 1, 1, 0, 1])+Hlog(z, [1, 1, 0, 0, 1, 1, 1, 1])-3*Hlog(z, [1, 1, 1, 0, 1, 1, 1, 1])+Hlog(z, [1, 1, 1, 1, 0, 0, 0, 1])-8*Hlog(z, [0, 1, 1, 0, 1, 1, 0, 1])-9*Hlog(z, [1, 0, 0, 1, 1, 1, 0, 1])-Hlog(z, [1, 1, 1, 1, 1, 0, 0, 1])-111*Hlog(z, [0, 1, 0, 0, 0, 1, 0, 1])+50*Hlog(z, [0, 1, 0, 1, 0, 0, 1, 1])-14*Hlog(z, [0, 1, 0, 1, 1, 0, 1, 1])+61*Hlog(z, [0, 0, 0, 1, 1, 0, 1, 1])-31*zeta[5]*Hlog(z, [0, 1, 1])+62*zeta[5]*Hlog(z, [0, 0, 1])+(2865/4)*zeta[7]*Hlog(z, [1])-31*zeta[5]*Hlog(z, [1, 0, 1])+(15*I)*Pi*zeta[7]+8*Hlog(z, [1, 1, 1, 0, 1, 0, 1, 1])+26*Hlog(z, [0, 1, 1, 0, 1, 0, 0, 1])-(4/5)*zeta[2]^2*Hlog(z, [0, 0, 0, 0])-99*Hlog(z, [0, 0, 0, 1, 1, 0, 0, 1])+Hlog(z, [0, 1, 1, 1, 1, 1, 1, 1])-Hlog(z, [0, 1, 1, 1, 1, 1, 0, 1])+Hlog(z, [0, 1, 1, 1, 0, 1, 1, 1])+Hlog(z, [1, 0, 1, 1, 1, 1, 1, 1])-6*Hlog(z, [0, 0, 1, 1, 1, 1, 0, 1])-88*Hlog(z, [0, 1, 0, 1, 0, 0, 0, 1])-87*Hlog(z, [1, 0, 1, 0, 0, 0, 0, 1])+(376/7)*zeta[2]^3*Hlog(z, [1, 1])-2*zeta[2]*Hlog(z, [0, 0, 0, 0, 0, 0])-13*Hlog(z, [0, 1, 1, 0, 1, 0, 1, 1])+50*Hlog(z, [1, 0, 0, 1, 0, 0, 1, 1])+32*Hlog(z, [1, 0, 0, 1, 0, 1, 0, 1])+31*Hlog(z, [0, 1, 1, 0, 0, 1, 0, 1])-I*Pi*Hlog(z, [0, 0, 0, 0, 0, 0, 0])+Hlog(z, [1, 1, 1, 1, 1, 0, 1, 1])-8*Hlog(z, [1, 0, 1, 1, 0, 0, 1, 1])+3*Hlog(z, [1, 1, 0, 1, 0, 0, 1, 1])-zeta[5]*Hlog(z, [0, 0, 0])+55*Hlog(z, [0, 1, 0, 0, 1, 0, 1, 1]), -((2/5)*I)*Hlog(z, [0, 0, 0])*zeta[2]^2*Pi-((16/7)*I)*Hlog(z, [0])*Pi*zeta[2]^3-(4*I)*Hlog(z, [0, 0])*zeta[5]*Pi+14*Hlog(z, [1, 1, 1, 0, 0, 0, 1, 1])-5*Hlog(z, [1, 0, 1, 1, 0, 1, 0, 1])+2*Hlog(z, [0, 0, 1, 1, 1, 0, 1, 1])+9*Hlog(z, [1, 1, 1, 1, 0, 0, 1, 1])+13*Hlog(z, [1, 1, 1, 0, 1, 0, 0, 1])+13*Hlog(z, [1, 1, 1, 0, 0, 1, 0, 1])-Hlog(z, [1, 1, 0, 0, 1, 0, 1, 1])-5*Hlog(z, [0, 1, 1, 1, 0, 1, 0, 1])-8*Hlog(z, [0])*zeta[2]*zeta[5]+20*Hlog(z, [0])*zeta[7]-Hlog(z, [1, 0, 1, 1, 1, 1, 0, 1])-9*Hlog(z, [1, 0, 1, 0, 0, 1, 0, 1])-4*Hlog(z, [0, 0, 1, 1, 1, 0, 0, 1])+8*Hlog(z, [1, 0, 1, 1, 0, 0, 0, 1])+49*Hlog(z, [1, 0, 0, 0, 0, 1, 0, 1])-169*Hlog(z, [0, 0, 1, 0, 0, 0, 0, 1])-329*Hlog(z, [0, 0, 0, 0, 0, 0, 1, 1])+4*Hlog(z, [1, 0, 0, 0, 1, 1, 1, 1])-32*Hlog(z, [0, 0, 0, 0, 1, 1, 1, 1])-41*Hlog(z, [1, 1, 1, 0, 0, 0, 0, 1])-10*Hlog(z, [0, 1, 0, 0, 1, 1, 0, 1])+2*Hlog(z, [1, 1, 0, 1, 1, 0, 0, 1])+(36/35)*zeta[2]^3*Hlog(z, [0, 0])-2*Hlog(z, [1, 1, 0, 0, 1, 1, 0, 1])-24*Hlog(z, [1, 0, 0, 0, 0, 1, 1, 1])+8*Hlog(z, [0, 1, 1, 1, 0, 0, 0, 1])-17*Hlog(z, [0, 0, 1, 0, 1, 0, 1, 1])-2*Hlog(z, [1, 1, 0, 1, 0, 1, 0, 1])-209*Hlog(z, [0, 0, 0, 0, 0, 1, 0, 1])-9*Hlog(z, [0, 1, 0, 1, 0, 1, 0, 1])+42*Hlog(z, [0, 0, 1, 0, 1, 0, 0, 1])-24*Hlog(z, [0, 1, 0, 0, 0, 1, 1, 1])+4*Hlog(z, [0, 0, 1, 0, 1, 1, 1, 1])+41*Hlog(z, [1, 0, 0, 1, 0, 0, 0, 1])+4*Hlog(z, [1, 0, 0, 1, 1, 0, 1, 1])-2*Hlog(z, [1, 1, 0, 1, 1, 0, 1, 1])+81*Hlog(z, [1, 0, 0, 0, 0, 0, 1, 1])+49*Hlog(z, [0, 0, 1, 0, 0, 1, 0, 1])+89*Hlog(z, [0, 0, 0, 0, 1, 0, 1, 1])-Hlog(z, [0, 1, 0, 1, 1, 1, 1, 1])+81*Hlog(z, [0, 1, 0, 0, 0, 0, 1, 1])-16*Hlog(z, [0, 1, 1, 0, 0, 0, 1, 1])-55*Hlog(z, [1, 1, 0, 0, 0, 0, 0, 1])-10*Hlog(z, [0, 0, 1, 0, 1, 1, 0, 1])+2*Hlog(z, [1, 0, 1, 1, 0, 1, 1, 1])+3*Hlog(z, [0, 1, 0, 1, 1, 1, 0, 1])-8*Hlog(z, [1, 0, 1, 0, 1, 0, 0, 1])-177*Hlog(z, [0, 0, 0, 0, 1, 0, 0, 1])-4*Hlog(z, [0, 0, 1, 1, 0, 0, 1, 1])+82*Hlog(z, [0, 0, 0, 1, 0, 0, 1, 1])-Hlog(z, [0, 0, 0, 1, 0, 0, 0, 0])+Hlog(z, [1, 0, 1, 0, 1, 1, 0, 1])+5*Hlog(z, [1, 1, 0, 0, 0, 0, 1, 1])+9*Hlog(z, [0, 0, 1, 1, 0, 0, 0, 1])+42*Hlog(z, [1, 0, 0, 0, 1, 0, 0, 1])-Hlog(z, [0, 0, 1, 1, 0, 1, 1, 1])-169*Hlog(z, [0, 0, 0, 1, 0, 0, 0, 1])-12*Hlog(z, [0, 1, 0, 1, 1, 0, 0, 1])-16*Hlog(z, [1, 0, 1, 0, 0, 0, 1, 1])-24*Hlog(z, [0, 0, 1, 0, 0, 1, 1, 1])-25*Hlog(z, [0, 0, 0, 1, 0, 1, 1, 1])+81*Hlog(z, [0, 0, 1, 0, 0, 0, 1, 1])+Hlog(z, [1, 0, 1, 1, 1, 0, 0, 1])+50*Hlog(z, [0, 0, 0, 1, 0, 1, 0, 1])+608*Hlog(z, [0, 0, 0, 0, 0, 0, 0, 1])+3*Hlog(z, [0, 1, 1, 0, 0, 1, 1, 1])+Hlog(z, [0, 1, 1, 1, 1, 0, 0, 1])-4*Hlog(z, [1, 1, 1, 1, 0, 1, 1, 1])-Hlog(z, [1, 1, 1, 1, 1, 1, 1, 1])-12*Hlog(z, [1, 0, 0, 1, 1, 0, 0, 1])+Hlog(z, [1, 1, 0, 1, 1, 1, 1, 1])-Hlog(z, [1, 0, 0, 1, 1, 1, 1, 1])+57*Hlog(z, [0, 0, 0, 0, 1, 1, 0, 1])-11*Hlog(z, [0, 0, 0, 1, 1, 1, 0, 1])-169*Hlog(z, [0, 1, 0, 0, 0, 0, 0, 1])+41*Hlog(z, [0, 1, 1, 0, 0, 0, 0, 1])-Hlog(z, [0, 0, 1, 1, 1, 1, 1, 1])+Hlog(z, [0, 0, 0, 0, 0, 0, 0, 0])-169*Hlog(z, [1, 0, 0, 0, 0, 0, 0, 1])+3*Hlog(z, [1, 0, 1, 0, 0, 1, 1, 1])-10*Hlog(z, [1, 0, 0, 0, 1, 1, 0, 1])-17*Hlog(z, [1, 0, 0, 0, 1, 0, 1, 1])+42*Hlog(z, [0, 1, 0, 0, 1, 0, 0, 1])+13*Hlog(z, [1, 1, 0, 0, 1, 0, 0, 1])+12*Hlog(z, [1, 1, 0, 0, 0, 1, 0, 1])+5*Hlog(z, [0, 0, 0, 1, 1, 1, 1, 1])+3*Hlog(z, [0, 0, 1, 1, 0, 1, 0, 1])+2*Hlog(z, [1, 0, 1, 0, 1, 0, 1, 1])+Hlog(z, [1, 1, 1, 1, 1, 1, 0, 1])+3*Hlog(z, [1, 0, 0, 1, 0, 1, 1, 1])-3*Hlog(z, [1, 1, 1, 0, 1, 1, 0, 1])-Hlog(z, [0, 1, 1, 1, 1, 0, 1, 1])-4*Hlog(z, [0, 1, 1, 1, 0, 0, 1, 1])-Hlog(z, [1, 0, 1, 1, 1, 0, 1, 1])+9*Hlog(z, [1, 1, 1, 1, 0, 1, 0, 1])-(233/350)*zeta[2]^4+I*Pi*Hlog(z, [0, 0, 0, 1, 0, 0, 0])-122*zeta[5]*Hlog(z, [1, 1, 1])-(72/5)*zeta[2]^2*Hlog(z, [1, 1, 1, 1])+(44/5)*zeta[2]^2*Hlog(z, [0, 1, 1, 1])+121*Hlog(z, [0, 0, 0, 0, 0, 1, 1, 1])+3*Hlog(z, [0, 1, 0, 1, 0, 1, 1, 1])+13*Hlog(z, [1, 1, 0, 1, 0, 0, 0, 1])+4*Hlog(z, [0, 1, 0, 0, 1, 1, 1, 1])-3*Hlog(z, [1, 1, 1, 0, 0, 1, 1, 1])-2*Hlog(z, [1, 1, 0, 1, 1, 1, 0, 1])-19*Hlog(z, [1, 1, 1, 1, 0, 0, 0, 1])+Hlog(z, [0, 1, 1, 0, 1, 1, 0, 1])+3*Hlog(z, [1, 0, 0, 1, 1, 1, 0, 1])-Hlog(z, [1, 1, 1, 1, 1, 0, 0, 1])+49*Hlog(z, [0, 1, 0, 0, 0, 1, 0, 1])-16*Hlog(z, [0, 1, 0, 1, 0, 0, 1, 1])+4*Hlog(z, [0, 1, 0, 1, 1, 0, 1, 1])-18*Hlog(z, [0, 0, 0, 1, 1, 0, 1, 1])+62*zeta[5]*Hlog(z, [0, 1, 1])-124*zeta[5]*Hlog(z, [0, 0, 1])+(44/5)*zeta[2]^2*Hlog(z, [1, 0, 1, 1])-(955/2)*zeta[7]*Hlog(z, [1])+62*zeta[5]*Hlog(z, [1, 0, 1])+6*zeta[2]^2*Hlog(z, [1, 1, 0, 1])-3*Hlog(z, [1, 1, 1, 0, 1, 0, 1, 1])-8*Hlog(z, [0, 1, 1, 0, 1, 0, 0, 1])-(2/5)*zeta[2]^2*Hlog(z, [0, 0, 0, 0])+43*Hlog(z, [0, 0, 0, 1, 1, 0, 0, 1])+Hlog(z, [0, 1, 1, 1, 1, 1, 1, 1])-Hlog(z, [0, 1, 1, 1, 1, 1, 0, 1])+2*Hlog(z, [0, 1, 1, 1, 0, 1, 1, 1])+Hlog(z, [1, 0, 1, 1, 1, 1, 1, 1])+Hlog(z, [0, 0, 1, 1, 1, 1, 0, 1])+41*Hlog(z, [0, 1, 0, 1, 0, 0, 0, 1])+41*Hlog(z, [1, 0, 1, 0, 0, 0, 0, 1])-(20*I)*Pi*zeta[7]-(376/7)*zeta[2]^3*Hlog(z, [1, 1])-6*zeta[2]^2*Hlog(z, [1, 0, 0, 1])-6*zeta[2]^2*Hlog(z, [0, 1, 0, 1])+2*zeta[2]*Hlog(z, [0, 0, 0, 1, 0, 0])-2*zeta[2]*Hlog(z, [0, 0, 0, 0, 0, 0])-(58/5)*zeta[2]^2*Hlog(z, [0, 0, 1, 1])+2*Hlog(z, [0, 1, 1, 0, 1, 0, 1, 1])-16*Hlog(z, [1, 0, 0, 1, 0, 0, 1, 1])-9*Hlog(z, [1, 0, 0, 1, 0, 1, 0, 1])-9*Hlog(z, [0, 1, 1, 0, 0, 1, 0, 1])+(4/5)*zeta[2]^2*Hlog(z, [0, 0, 0, 1])-I*Pi*Hlog(z, [0, 0, 0, 0, 0, 0, 0])+Hlog(z, [1, 1, 1, 1, 1, 0, 1, 1])-4*Hlog(z, [1, 0, 1, 1, 0, 0, 1, 1])-Hlog(z, [1, 1, 0, 1, 0, 0, 1, 1])+4*zeta[5]*Hlog(z, [0, 0, 0])-17*Hlog(z, [0, 1, 0, 0, 1, 0, 1, 1]), -3*Hlog(z, [1, 1, 1, 0, 0, 0, 1, 1])+2*Hlog(z, [1, 0, 1, 1, 0, 1, 0, 1])-4*Hlog(z, [0, 0, 1, 1, 1, 0, 1, 1])-4*Hlog(z, [1, 1, 1, 1, 0, 0, 1, 1])-3*Hlog(z, [1, 1, 1, 0, 1, 0, 0, 1])-3*Hlog(z, [1, 1, 1, 0, 0, 1, 0, 1])+2*Hlog(z, [0, 1, 1, 1, 0, 1, 0, 1])+I*Pi*Hlog(z, [0, 0, 0, 0, 1, 0, 0])+12*Hlog(z, [0])*zeta[2]*zeta[5]-15*Hlog(z, [0])*zeta[7]-Hlog(z, [1, 0, 1, 1, 1, 1, 0, 1])+Hlog(z, [1, 0, 1, 0, 0, 1, 0, 1])+9*Hlog(z, [0, 0, 1, 1, 1, 0, 0, 1])-9*Hlog(z, [1, 0, 1, 1, 0, 0, 0, 1])-11*Hlog(z, [1, 0, 0, 0, 0, 1, 0, 1])+61*Hlog(z, [0, 0, 1, 0, 0, 0, 0, 1])+121*Hlog(z, [0, 0, 0, 0, 0, 0, 1, 1])+Hlog(z, [1, 0, 0, 0, 1, 1, 1, 1])+2*Hlog(z, [0, 0, 0, 0, 1, 1, 1, 1])+19*Hlog(z, [1, 1, 1, 0, 0, 0, 0, 1])-Hlog(z, [0, 1, 0, 0, 1, 1, 0, 1])-6*Hlog(z, [1, 1, 0, 1, 1, 0, 0, 1])-(12/35)*zeta[2]^3*Hlog(z, [0, 0])+2*Hlog(z, [1, 1, 0, 0, 1, 1, 0, 1])+3*Hlog(z, [1, 0, 0, 0, 0, 1, 1, 1])-9*Hlog(z, [0, 1, 1, 1, 0, 0, 0, 1])+2*Hlog(z, [0, 0, 1, 0, 1, 0, 1, 1])+71*Hlog(z, [0, 0, 0, 0, 0, 1, 0, 1])+Hlog(z, [0, 1, 0, 1, 0, 1, 0, 1])-10*Hlog(z, [0, 0, 1, 0, 1, 0, 0, 1])+3*Hlog(z, [0, 1, 0, 0, 0, 1, 1, 1])+Hlog(z, [0, 0, 1, 0, 1, 1, 1, 1])-10*Hlog(z, [1, 0, 0, 1, 0, 0, 0, 1])-2*Hlog(z, [1, 0, 0, 1, 1, 0, 1, 1])+2*Hlog(z, [1, 1, 0, 1, 1, 0, 1, 1])-20*Hlog(z, [1, 0, 0, 0, 0, 0, 1, 1])-11*Hlog(z, [0, 0, 1, 0, 0, 1, 0, 1])-21*Hlog(z, [0, 0, 0, 0, 1, 0, 1, 1])-Hlog(z, [0, 1, 0, 1, 1, 1, 1, 1])-20*Hlog(z, [0, 1, 0, 0, 0, 0, 1, 1])+2*Hlog(z, [0, 1, 1, 0, 0, 0, 1, 1])+17*Hlog(z, [1, 1, 0, 0, 0, 0, 0, 1])-Hlog(z, [0, 0, 1, 0, 1, 1, 0, 1])+Hlog(z, [0, 1, 0, 1, 1, 1, 0, 1])+Hlog(z, [1, 0, 1, 0, 1, 0, 0, 1])+63*Hlog(z, [0, 0, 0, 0, 1, 0, 0, 1])-2*Hlog(z, [0, 0, 1, 1, 0, 0, 1, 1])-20*Hlog(z, [0, 0, 0, 1, 0, 0, 1, 1])+2*Hlog(z, [1, 0, 1, 0, 1, 1, 0, 1])-Hlog(z, [1, 1, 0, 0, 0, 0, 1, 1])+10*Hlog(z, [0, 0, 1, 1, 0, 0, 0, 1])-10*Hlog(z, [1, 0, 0, 0, 1, 0, 0, 1])+61*Hlog(z, [0, 0, 0, 1, 0, 0, 0, 1])+7*Hlog(z, [0, 1, 0, 1, 1, 0, 0, 1])+2*Hlog(z, [1, 0, 1, 0, 0, 0, 1, 1])+3*Hlog(z, [0, 0, 1, 0, 0, 1, 1, 1])+3*Hlog(z, [0, 0, 0, 1, 0, 1, 1, 1])-20*Hlog(z, [0, 0, 1, 0, 0, 0, 1, 1])-7*Hlog(z, [1, 0, 1, 1, 1, 0, 0, 1])-11*Hlog(z, [0, 0, 0, 1, 0, 1, 0, 1])-292*Hlog(z, [0, 0, 0, 0, 0, 0, 0, 1])-Hlog(z, [0, 1, 1, 0, 1, 1, 1, 1])-7*Hlog(z, [0, 1, 1, 1, 1, 0, 0, 1])-Hlog(z, [1, 1, 1, 1, 1, 1, 1, 1])+7*Hlog(z, [1, 0, 0, 1, 1, 0, 0, 1])+Hlog(z, [1, 1, 0, 1, 1, 1, 1, 1])-Hlog(z, [1, 0, 0, 1, 1, 1, 1, 1])-8*Hlog(z, [0, 0, 0, 0, 1, 1, 0, 1])-Hlog(z, [0, 0, 0, 1, 1, 1, 0, 1])+61*Hlog(z, [0, 1, 0, 0, 0, 0, 0, 1])-10*Hlog(z, [0, 1, 1, 0, 0, 0, 0, 1])-Hlog(z, [0, 0, 1, 1, 1, 1, 1, 1])+Hlog(z, [0, 0, 0, 0, 0, 0, 0, 0])+61*Hlog(z, [1, 0, 0, 0, 0, 0, 0, 1])-Hlog(z, [1, 0, 0, 0, 1, 1, 0, 1])+2*Hlog(z, [1, 0, 0, 0, 1, 0, 1, 1])-10*Hlog(z, [0, 1, 0, 0, 1, 0, 0, 1])-Hlog(z, [1, 0, 1, 0, 1, 1, 1, 1])-2*Hlog(z, [1, 1, 0, 0, 1, 0, 0, 1])-2*Hlog(z, [1, 1, 0, 0, 0, 1, 0, 1])+Hlog(z, [0, 0, 0, 1, 1, 1, 1, 1])-3*Hlog(z, [0, 0, 1, 1, 0, 1, 0, 1])-zeta[3]*Hlog(z, [0, 0, 0, 0, 0])+Hlog(z, [1, 1, 1, 1, 1, 1, 0, 1])-2*Hlog(z, [1, 1, 1, 0, 1, 1, 0, 1])+3*Hlog(z, [0, 1, 1, 1, 1, 0, 1, 1])+2*Hlog(z, [0, 1, 1, 1, 0, 0, 1, 1])+3*Hlog(z, [1, 0, 1, 1, 1, 0, 1, 1])-4*Hlog(z, [1, 1, 1, 1, 0, 1, 0, 1])+(1727/700)*zeta[2]^4+(183/2)*zeta[5]*Hlog(z, [1, 1, 1])+(108/5)*zeta[2]^2*Hlog(z, [1, 1, 1, 1])+16*zeta[3]*Hlog(z, [0, 0, 1, 1, 1])+10*zeta[3]*Hlog(z, [1, 0, 0, 1, 1])+19*zeta[3]*Hlog(z, [1, 1, 1, 1, 1])-(66/5)*zeta[2]^2*Hlog(z, [0, 1, 1, 1])-7*zeta[3]*Hlog(z, [1, 0, 0, 0, 1])-30*Hlog(z, [0, 0, 0, 0, 0, 1, 1, 1])-2*Hlog(z, [1, 1, 0, 1, 0, 0, 0, 1])+I*Hlog(z, [0, 0, 0, 0])*Pi*zeta[3]+((6/5)*I)*Hlog(z, [0, 0, 0])*zeta[2]^2*Pi+(6*I)*Hlog(z, [0, 0])*zeta[5]*Pi+Hlog(z, [0, 1, 0, 0, 1, 1, 1, 1])-Hlog(z, [1, 1, 0, 1, 1, 1, 0, 1])-Hlog(z, [1, 1, 0, 0, 1, 1, 1, 1])+Hlog(z, [1, 1, 1, 0, 1, 1, 1, 1])+17*Hlog(z, [1, 1, 1, 1, 0, 0, 0, 1])+2*Hlog(z, [0, 1, 1, 0, 1, 1, 0, 1])+Hlog(z, [1, 0, 0, 1, 1, 1, 0, 1])+11*Hlog(z, [1, 1, 1, 1, 1, 0, 0, 1])-11*Hlog(z, [0, 1, 0, 0, 0, 1, 0, 1])+2*Hlog(z, [0, 1, 0, 1, 0, 0, 1, 1])-2*Hlog(z, [0, 1, 0, 1, 1, 0, 1, 1])+2*Hlog(z, [0, 0, 0, 1, 1, 0, 1, 1])+7*zeta[3]*Hlog(z, [1, 0, 1, 0, 1])-7*zeta[3]*Hlog(z, [0, 1, 0, 0, 1])-7*zeta[3]*Hlog(z, [0, 0, 0, 1, 1])-(93/2)*zeta[5]*Hlog(z, [0, 1, 1])+93*zeta[5]*Hlog(z, [0, 0, 1])-(66/5)*zeta[2]^2*Hlog(z, [1, 0, 1, 1])-13*zeta[3]*Hlog(z, [0, 1, 1, 1, 1])+7*zeta[3]*Hlog(z, [1, 1, 0, 0, 1])-7*zeta[3]*Hlog(z, [1, 1, 1, 0, 1])+7*zeta[3]*Hlog(z, [0, 1, 1, 0, 1])+(2865/16)*zeta[7]*Hlog(z, [1])-(93/2)*zeta[5]*Hlog(z, [1, 0, 1])+14*zeta[3]*Hlog(z, [0, 0, 0, 0, 1])+10*zeta[3]*Hlog(z, [0, 1, 0, 1, 1])-7*zeta[3]*Hlog(z, [0, 0, 1, 0, 1])-9*zeta[2]^2*Hlog(z, [1, 1, 0, 1])+(15*I)*Pi*zeta[7]+Hlog(z, [0, 1, 1, 0, 1, 0, 0, 1])-2*zeta[2]^2*Hlog(z, [0, 0, 0, 0])-10*Hlog(z, [0, 0, 0, 1, 1, 0, 0, 1])+Hlog(z, [0, 1, 1, 1, 1, 1, 1, 1])-Hlog(z, [0, 1, 1, 1, 1, 1, 0, 1])+Hlog(z, [1, 0, 1, 1, 1, 1, 1, 1])+Hlog(z, [0, 0, 1, 1, 1, 1, 0, 1])-10*Hlog(z, [0, 1, 0, 1, 0, 0, 0, 1])-10*Hlog(z, [1, 0, 1, 0, 0, 0, 0, 1])-Hlog(z, [0, 0, 0, 0, 1, 0, 0, 0])+((16/7)*I)*Hlog(z, [0])*Pi*zeta[2]^3+(188/7)*zeta[2]^3*Hlog(z, [1, 1])+9*zeta[2]^2*Hlog(z, [1, 0, 0, 1])+9*zeta[2]^2*Hlog(z, [0, 1, 0, 1])+2*zeta[2]*Hlog(z, [0, 0, 0, 0, 1, 0])-2*zeta[2]*Hlog(z, [0, 0, 0, 0, 0, 0])+(87/5)*zeta[2]^2*Hlog(z, [0, 0, 1, 1])-10*zeta[3]*Hlog(z, [1, 1, 0, 1, 1])-13*zeta[3]*Hlog(z, [1, 0, 1, 1, 1])+(4/5)*Hlog(z, [0])*zeta[2]^2*zeta[3]+2*Hlog(z, [0, 0, 0])*zeta[2]*zeta[3]+2*Hlog(z, [1, 0, 0, 1, 0, 0, 1, 1])+Hlog(z, [1, 0, 0, 1, 0, 1, 0, 1])+Hlog(z, [0, 1, 1, 0, 0, 1, 0, 1])-I*Pi*Hlog(z, [0, 0, 0, 0, 0, 0, 0])-5*Hlog(z, [1, 1, 1, 1, 1, 0, 1, 1])+2*Hlog(z, [1, 0, 1, 1, 0, 0, 1, 1])-6*zeta[5]*Hlog(z, [0, 0, 0])+2*Hlog(z, [0, 1, 0, 0, 1, 0, 1, 1]), -(4*I)*Hlog(z, [0, 0])*zeta[5]*Pi-8*Hlog(z, [0])*zeta[2]*zeta[5]+6*Hlog(z, [0])*zeta[7]+4*Hlog(z, [1, 0, 1, 1, 1, 1, 0, 1])-4*Hlog(z, [0, 0, 1, 1, 1, 0, 0, 1])+2*Hlog(z, [1, 0, 1, 1, 0, 0, 0, 1])+Hlog(z, [1, 0, 0, 0, 0, 1, 0, 1])-12*Hlog(z, [0, 0, 1, 0, 0, 0, 0, 1])-24*Hlog(z, [0, 0, 0, 0, 0, 0, 1, 1])+Hlog(z, [1, 0, 0, 0, 1, 1, 1, 1])-Hlog(z, [0, 0, 0, 0, 1, 1, 1, 1])-3*Hlog(z, [1, 1, 1, 0, 0, 0, 0, 1])+2*Hlog(z, [0, 1, 0, 0, 1, 1, 0, 1])+2*Hlog(z, [1, 1, 0, 1, 1, 0, 0, 1])-(88/35)*zeta[2]^3*Hlog(z, [0, 0])-2*Hlog(z, [1, 1, 0, 0, 1, 1, 0, 1])+Hlog(z, [1, 1, 0, 0, 0, 1, 1, 1])-Hlog(z, [1, 0, 0, 0, 0, 1, 1, 1])+2*Hlog(z, [0, 1, 1, 1, 0, 0, 0, 1])-12*Hlog(z, [0, 0, 0, 0, 0, 1, 0, 1])+Hlog(z, [0, 0, 1, 0, 1, 0, 0, 1])-Hlog(z, [0, 1, 0, 0, 0, 1, 1, 1])+Hlog(z, [0, 0, 1, 0, 1, 1, 1, 1])+Hlog(z, [1, 0, 0, 1, 0, 0, 0, 1])+2*Hlog(z, [1, 0, 0, 0, 0, 0, 1, 1])+Hlog(z, [0, 0, 1, 0, 0, 1, 0, 1])+2*Hlog(z, [0, 0, 0, 0, 1, 0, 1, 1])-Hlog(z, [0, 1, 0, 1, 1, 1, 1, 1])+2*Hlog(z, [0, 1, 0, 0, 0, 0, 1, 1])-2*Hlog(z, [1, 1, 0, 0, 0, 0, 0, 1])+2*Hlog(z, [0, 0, 1, 0, 1, 1, 0, 1])-Hlog(z, [1, 0, 1, 1, 0, 1, 1, 1])-3*Hlog(z, [0, 1, 0, 1, 1, 1, 0, 1])-12*Hlog(z, [0, 0, 0, 0, 1, 0, 0, 1])+2*Hlog(z, [0, 0, 0, 1, 0, 0, 1, 1])-2*Hlog(z, [1, 0, 1, 0, 1, 1, 0, 1])-3*Hlog(z, [0, 0, 1, 1, 0, 0, 0, 1])+Hlog(z, [1, 0, 0, 0, 1, 0, 0, 1])+Hlog(z, [0, 0, 1, 1, 0, 1, 1, 1])-12*Hlog(z, [0, 0, 0, 1, 0, 0, 0, 1])-2*Hlog(z, [0, 1, 0, 1, 1, 0, 0, 1])-I*Hlog(z, [0, 0, 0, 0, 0])*Pi*zeta[2]-(2*I)*Hlog(z, [0, 0, 0, 0])*Pi*zeta[3]-5*zeta[2]*Hlog(z, [0, 0, 0, 0, 1, 1])-Hlog(z, [0, 0, 1, 0, 0, 1, 1, 1])-((8/7)*I)*Hlog(z, [0])*Pi*zeta[2]^3-Hlog(z, [0, 0, 0, 1, 0, 1, 1, 1])+2*Hlog(z, [0, 0, 1, 0, 0, 0, 1, 1])-Hlog(z, [0, 0, 0, 0, 0, 1, 0, 0])+3*Hlog(z, [1, 0, 1, 1, 1, 0, 0, 1])+Hlog(z, [0, 0, 0, 1, 0, 1, 0, 1])+84*Hlog(z, [0, 0, 0, 0, 0, 0, 0, 1])+Hlog(z, [0, 1, 1, 0, 0, 1, 1, 1])-Hlog(z, [0, 1, 1, 0, 1, 1, 1, 1])+3*Hlog(z, [0, 1, 1, 1, 1, 0, 0, 1])+Hlog(z, [1, 1, 1, 1, 0, 1, 1, 1])-Hlog(z, [1, 1, 1, 1, 1, 1, 1, 1])-Hlog(z, [1, 1, 0, 1, 0, 1, 1, 1])-2*Hlog(z, [1, 0, 0, 1, 1, 0, 0, 1])+Hlog(z, [1, 1, 0, 1, 1, 1, 1, 1])-Hlog(z, [1, 0, 0, 1, 1, 1, 1, 1])-3*Hlog(z, [0, 0, 0, 0, 1, 1, 0, 1])+2*Hlog(z, [0, 0, 0, 1, 1, 1, 0, 1])-12*Hlog(z, [0, 1, 0, 0, 0, 0, 0, 1])+Hlog(z, [0, 1, 1, 0, 0, 0, 0, 1])-Hlog(z, [0, 0, 1, 1, 1, 1, 1, 1])+Hlog(z, [0, 0, 0, 0, 0, 0, 0, 0])-12*Hlog(z, [1, 0, 0, 0, 0, 0, 0, 1])+Hlog(z, [1, 0, 1, 0, 0, 1, 1, 1])+2*Hlog(z, [1, 0, 0, 0, 1, 1, 0, 1])+Hlog(z, [0, 1, 0, 0, 1, 0, 0, 1])-Hlog(z, [1, 0, 1, 0, 1, 1, 1, 1])+Hlog(z, [0, 0, 0, 1, 1, 1, 1, 1])+2*zeta[3]*Hlog(z, [0, 0, 0, 0, 0])-6*Hlog(z, [1, 1, 1, 1, 1, 1, 0, 1])+Hlog(z, [1, 0, 0, 1, 0, 1, 1, 1])+2*Hlog(z, [1, 1, 1, 0, 1, 1, 0, 1])-(849/280)*zeta[2]^4-(61/2)*zeta[5]*Hlog(z, [1, 1, 1])-(54/5)*zeta[2]^2*Hlog(z, [1, 1, 1, 1])-16*zeta[3]*Hlog(z, [0, 0, 1, 1, 1])+4*zeta[2]*Hlog(z, [1, 1, 1, 0, 1, 1])+4*zeta[2]*Hlog(z, [0, 0, 0, 1, 1, 1])-10*zeta[3]*Hlog(z, [1, 0, 0, 1, 1])-19*zeta[3]*Hlog(z, [1, 1, 1, 1, 1])+(33/5)*zeta[2]^2*Hlog(z, [0, 1, 1, 1])+7*zeta[3]*Hlog(z, [1, 0, 0, 0, 1])+3*Hlog(z, [0, 0, 0, 0, 0, 1, 1, 1])+Hlog(z, [0, 1, 0, 1, 0, 1, 1, 1])+Hlog(z, [0, 1, 0, 0, 1, 1, 1, 1])-Hlog(z, [1, 1, 1, 0, 0, 1, 1, 1])+3*Hlog(z, [1, 1, 0, 1, 1, 1, 0, 1])-Hlog(z, [1, 1, 0, 0, 1, 1, 1, 1])+Hlog(z, [1, 1, 1, 0, 1, 1, 1, 1])-4*Hlog(z, [1, 1, 1, 1, 0, 0, 0, 1])-2*Hlog(z, [0, 1, 1, 0, 1, 1, 0, 1])-3*Hlog(z, [1, 0, 0, 1, 1, 1, 0, 1])-5*Hlog(z, [1, 1, 1, 1, 1, 0, 0, 1])+Hlog(z, [0, 1, 0, 0, 0, 1, 0, 1])-(6*I)*Pi*zeta[7]+4*zeta[2]*Hlog(z, [1, 0, 0, 0, 1, 1])-7*zeta[2]*Hlog(z, [0, 0, 1, 1, 1, 1])-7*zeta[3]*Hlog(z, [1, 0, 1, 0, 1])+7*zeta[3]*Hlog(z, [0, 1, 0, 0, 1])-4*zeta[2]*Hlog(z, [0, 1, 1, 0, 1, 1])-3*zeta[2]*Hlog(z, [1, 0, 1, 1, 0, 1])-5*zeta[2]*Hlog(z, [1, 0, 0, 1, 1, 1])+7*zeta[3]*Hlog(z, [0, 0, 0, 1, 1])+(31/2)*zeta[5]*Hlog(z, [0, 1, 1])+4*zeta[2]*Hlog(z, [0, 0, 1, 0, 1, 1])-4*zeta[2]*Hlog(z, [1, 1, 0, 0, 1, 1])+3*zeta[2]*Hlog(z, [1, 0, 0, 1, 0, 1])-31*zeta[5]*Hlog(z, [0, 0, 1])+(33/5)*zeta[2]^2*Hlog(z, [1, 0, 1, 1])+13*zeta[3]*Hlog(z, [0, 1, 1, 1, 1])-7*zeta[3]*Hlog(z, [1, 1, 0, 0, 1])+5*zeta[2]*Hlog(z, [1, 1, 0, 1, 1, 1])-3*zeta[2]*Hlog(z, [0, 1, 1, 1, 0, 1])+7*zeta[3]*Hlog(z, [1, 1, 1, 0, 1])+3*zeta[2]*Hlog(z, [1, 1, 0, 0, 0, 1])-3*zeta[2]*Hlog(z, [1, 1, 0, 1, 0, 1])-5*zeta[2]*Hlog(z, [0, 1, 0, 1, 1, 1])-7*zeta[3]*Hlog(z, [0, 1, 1, 0, 1])+3*zeta[2]*Hlog(z, [0, 1, 1, 0, 0, 1])-4*zeta[2]*Hlog(z, [1, 0, 1, 0, 1, 1])+4*zeta[2]*Hlog(z, [0, 1, 0, 0, 1, 1])-8*zeta[2]*Hlog(z, [1, 1, 1, 1, 1, 1])-(573/16)*zeta[7]*Hlog(z, [1])+(31/2)*zeta[5]*Hlog(z, [1, 0, 1])-14*zeta[3]*Hlog(z, [0, 0, 0, 0, 1])-10*zeta[3]*Hlog(z, [0, 1, 0, 1, 1])+7*zeta[3]*Hlog(z, [0, 0, 1, 0, 1])+(9/2)*zeta[2]^2*Hlog(z, [1, 1, 0, 1])+6*zeta[2]*Hlog(z, [1, 0, 1, 1, 1, 1])-((6/5)*I)*Hlog(z, [0, 0, 0])*zeta[2]^2*Pi+I*Pi*Hlog(z, [0, 0, 0, 0, 0, 1, 0])-(8/5)*zeta[2]^2*Hlog(z, [0, 0, 0, 0])+Hlog(z, [0, 0, 0, 1, 1, 0, 0, 1])+Hlog(z, [0, 1, 1, 1, 1, 1, 1, 1])+4*Hlog(z, [0, 1, 1, 1, 1, 1, 0, 1])-Hlog(z, [0, 1, 1, 1, 0, 1, 1, 1])+Hlog(z, [1, 0, 1, 1, 1, 1, 1, 1])-5*Hlog(z, [0, 0, 1, 1, 1, 1, 0, 1])+Hlog(z, [0, 1, 0, 1, 0, 0, 0, 1])+Hlog(z, [1, 0, 1, 0, 0, 0, 0, 1])-(47/7)*zeta[2]^3*Hlog(z, [1, 1])-(9/2)*zeta[2]^2*Hlog(z, [1, 0, 0, 1])-(9/2)*zeta[2]^2*Hlog(z, [0, 1, 0, 1])-3*zeta[2]*Hlog(z, [0, 0, 1, 0, 0, 1])-zeta[2]*Hlog(z, [0, 0, 0, 0, 0, 0])-(87/10)*zeta[2]^2*Hlog(z, [0, 0, 1, 1])+10*zeta[3]*Hlog(z, [1, 1, 0, 1, 1])+3*zeta[2]*Hlog(z, [0, 0, 1, 1, 0, 1])+13*zeta[3]*Hlog(z, [1, 0, 1, 1, 1])-3*zeta[2]*Hlog(z, [1, 1, 1, 0, 0, 1])+3*zeta[2]*Hlog(z, [1, 0, 1, 0, 0, 1])+6*zeta[2]*Hlog(z, [0, 1, 1, 1, 1, 1])+3*zeta[2]*Hlog(z, [1, 1, 1, 1, 0, 1])+3*zeta[2]*Hlog(z, [0, 1, 0, 1, 0, 1])-3*zeta[2]*Hlog(z, [0, 1, 0, 0, 0, 1])-3*zeta[2]*Hlog(z, [1, 0, 0, 0, 0, 1])-(8/5)*Hlog(z, [0])*zeta[2]^2*zeta[3]-4*Hlog(z, [0, 0, 0])*zeta[2]*zeta[3]-3*zeta[2]*Hlog(z, [0, 0, 0, 1, 0, 1])+2*zeta[2]*Hlog(z, [0, 0, 0, 0, 0, 1])-I*Pi*Hlog(z, [0, 0, 0, 0, 0, 0, 0])+4*zeta[5]*Hlog(z, [0, 0, 0])}</Text-field>
</Output>
</Group>
<Group labelreference="L8" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">{zeta[3]*Hlog(z, [0, 0, 1, 0, 0])-12*Hlog(z, [1, 1, 1, 0, 0, 0, 1, 1])-7*Hlog(z, [1, 0, 1, 1, 0, 1, 0, 1])-9*Hlog(z, [0, 0, 1, 1, 1, 0, 1, 1])-Hlog(z, [1, 1, 1, 1, 0, 0, 1, 1])-6*Hlog(z, [1, 1, 1, 0, 1, 0, 0, 1])-7*Hlog(z, [1, 1, 1, 0, 0, 1, 0, 1])+4*Hlog(z, [1, 1, 0, 0, 1, 0, 1, 1])-7*Hlog(z, [0, 1, 1, 1, 0, 1, 0, 1])-2*zeta[2]*Hlog(z, [0, 0, 1, 0, 1, 0])+I*Pi*Hlog(z, [0, 0, 0, 0, 1, 0, 0])+Hlog(z, [0, 0, 1, 0, 1, 0, 0, 0])+3*Hlog(z, [0])*zeta[2]*zeta[5]-12*Hlog(z, [0])*zeta[7]+2*zeta[2]^2*Hlog(z, [0, 0, 1, 0])+2*zeta[2]*Hlog(z, [0, 0, 1, 0, 0, 0])-Hlog(z, [1, 0, 1, 1, 1, 1, 0, 1])+Hlog(z, [1, 0, 1, 0, 0, 1, 0, 1])+10*Hlog(z, [0, 0, 1, 1, 1, 0, 0, 1])+25*Hlog(z, [1, 0, 1, 1, 0, 0, 0, 1])-55*Hlog(z, [1, 0, 0, 0, 0, 1, 0, 1])+159*Hlog(z, [0, 0, 1, 0, 0, 0, 0, 1])+241*Hlog(z, [0, 0, 0, 0, 0, 0, 1, 1])-24*Hlog(z, [1, 0, 0, 0, 1, 1, 1, 1])+46*Hlog(z, [0, 0, 0, 0, 1, 1, 1, 1])+25*Hlog(z, [1, 1, 1, 0, 0, 0, 0, 1])+46*Hlog(z, [0, 1, 0, 0, 1, 1, 0, 1])+9*Hlog(z, [1, 1, 0, 1, 1, 0, 0, 1])-(12/35)*zeta[2]^3*Hlog(z, [0, 0])+I*Pi*Hlog(z, [0, 0, 1, 0, 0, 0, 0])+4*Hlog(z, [1, 1, 0, 0, 1, 1, 0, 1])+9*Hlog(z, [1, 1, 0, 0, 0, 1, 1, 1])+21*Hlog(z, [1, 0, 0, 0, 0, 1, 1, 1])+25*Hlog(z, [0, 1, 1, 1, 0, 0, 0, 1])+44*Hlog(z, [0, 0, 1, 0, 1, 0, 1, 1])-Hlog(z, [1, 1, 0, 1, 0, 1, 0, 1])+211*Hlog(z, [0, 0, 0, 0, 0, 1, 0, 1])+21*Hlog(z, [0, 1, 0, 1, 0, 1, 0, 1])-69*Hlog(z, [0, 0, 1, 0, 1, 0, 0, 1])+21*Hlog(z, [0, 1, 0, 0, 0, 1, 1, 1])-28*Hlog(z, [0, 0, 1, 0, 1, 1, 1, 1])-49*Hlog(z, [1, 0, 0, 1, 0, 0, 0, 1])-13*Hlog(z, [1, 0, 0, 1, 1, 0, 1, 1])-Hlog(z, [1, 1, 0, 1, 1, 0, 1, 1])-60*Hlog(z, [1, 0, 0, 0, 0, 0, 1, 1])-72*Hlog(z, [0, 0, 1, 0, 0, 1, 0, 1])-109*Hlog(z, [0, 0, 0, 0, 1, 0, 1, 1])+5*Hlog(z, [0, 1, 0, 1, 1, 1, 1, 1])-60*Hlog(z, [0, 1, 0, 0, 0, 0, 1, 1])+11*Hlog(z, [0, 1, 1, 0, 0, 0, 1, 1])+57*Hlog(z, [1, 1, 0, 0, 0, 0, 0, 1])+52*Hlog(z, [0, 0, 1, 0, 1, 1, 0, 1])+3*Hlog(z, [1, 0, 1, 1, 0, 1, 1, 1])-9*Hlog(z, [0, 1, 0, 1, 1, 1, 0, 1])-Hlog(z, [1, 0, 1, 0, 1, 0, 0, 1])+219*Hlog(z, [0, 0, 0, 0, 1, 0, 0, 1])+48*Hlog(z, [0, 0, 1, 1, 0, 0, 1, 1])-108*Hlog(z, [0, 0, 0, 1, 0, 0, 1, 1])-5*Hlog(z, [1, 0, 1, 0, 1, 1, 0, 1])-25*Hlog(z, [1, 1, 0, 0, 0, 0, 1, 1])-92*Hlog(z, [0, 0, 1, 1, 0, 0, 0, 1])-54*Hlog(z, [1, 0, 0, 0, 1, 0, 0, 1])-15*Hlog(z, [0, 0, 1, 1, 0, 1, 1, 1])+199*Hlog(z, [0, 0, 0, 1, 0, 0, 0, 1])+18*Hlog(z, [0, 1, 0, 1, 1, 0, 0, 1])+11*Hlog(z, [1, 0, 1, 0, 0, 0, 1, 1])+33*Hlog(z, [0, 0, 1, 0, 0, 1, 1, 1])+39*Hlog(z, [0, 0, 0, 1, 0, 1, 1, 1])-85*Hlog(z, [0, 0, 1, 0, 0, 0, 1, 1])-6*Hlog(z, [1, 0, 1, 1, 1, 0, 0, 1])-85*Hlog(z, [0, 0, 0, 1, 0, 1, 0, 1])-460*Hlog(z, [0, 0, 0, 0, 0, 0, 0, 1])+4*Hlog(z, [0, 1, 1, 0, 1, 1, 1, 1])-6*Hlog(z, [0, 1, 1, 1, 1, 0, 0, 1])-Hlog(z, [1, 1, 1, 1, 1, 1, 1, 1])+3*Hlog(z, [1, 1, 0, 1, 0, 1, 1, 1])+18*Hlog(z, [1, 0, 0, 1, 1, 0, 0, 1])+5*Hlog(z, [1, 0, 0, 1, 1, 1, 1, 1])-116*Hlog(z, [0, 0, 0, 0, 1, 1, 0, 1])+70*Hlog(z, [0, 0, 0, 1, 1, 1, 0, 1])+121*Hlog(z, [0, 1, 0, 0, 0, 0, 0, 1])-24*Hlog(z, [0, 1, 1, 0, 0, 0, 0, 1])+4*Hlog(z, [0, 0, 1, 1, 1, 1, 1, 1])+Hlog(z, [0, 0, 0, 0, 0, 0, 0, 0])+121*Hlog(z, [1, 0, 0, 0, 0, 0, 0, 1])-Hlog(z, [0, 0, 1, 0, 0, 0, 0, 0])+46*Hlog(z, [1, 0, 0, 0, 1, 1, 0, 1])+35*Hlog(z, [1, 0, 0, 0, 1, 0, 1, 1])-54*Hlog(z, [0, 1, 0, 0, 1, 0, 0, 1])+4*Hlog(z, [1, 0, 1, 0, 1, 1, 1, 1])-19*Hlog(z, [1, 1, 0, 0, 1, 0, 0, 1])-26*Hlog(z, [1, 1, 0, 0, 0, 1, 0, 1])-30*Hlog(z, [0, 0, 0, 1, 1, 1, 1, 1])+32*Hlog(z, [0, 0, 1, 1, 0, 1, 0, 1])-zeta[3]*Hlog(z, [0, 0, 0, 0, 0])-2*Hlog(z, [1, 0, 1, 0, 1, 0, 1, 1])+(3*I)*Hlog(z, [0, 0])*Pi*zeta[2]*zeta[3]+Hlog(z, [1, 1, 1, 1, 1, 1, 0, 1])-12*Hlog(z, [1, 0, 0, 1, 0, 1, 1, 1])+7*Hlog(z, [1, 1, 1, 0, 1, 1, 0, 1])+2*Hlog(z, [0, 1, 1, 1, 1, 0, 1, 1])-12*Hlog(z, [0, 1, 1, 1, 0, 0, 1, 1])+2*Hlog(z, [1, 0, 1, 1, 1, 0, 1, 1])-2*Hlog(z, [1, 1, 1, 1, 0, 1, 0, 1])+(559/350)*zeta[2]^4-(7/2)*zeta[3, 5]+8*zeta[2]*zeta[3]^2-21*zeta[3]*zeta[5]+106*zeta[5]*Hlog(z, [1, 1, 1])+(66/5)*zeta[2]^2*Hlog(z, [1, 1, 1, 1])-16*zeta[3]*Hlog(z, [0, 0, 1, 1, 1])-11*zeta[3]*Hlog(z, [1, 0, 0, 1, 1])+13*zeta[3]*Hlog(z, [1, 1, 1, 1, 1])+60*zeta[3]*Hlog(z, [1, 0, 0, 0, 1])-90*Hlog(z, [0, 0, 0, 0, 0, 1, 1, 1])-12*Hlog(z, [0, 1, 0, 1, 0, 1, 1, 1])-8*Hlog(z, [1, 1, 0, 1, 0, 0, 0, 1])+I*Hlog(z, [0, 0, 0, 0])*Pi*zeta[3]+((6/5)*I)*Hlog(z, [0, 0, 0])*zeta[2]^2*Pi-24*Hlog(z, [0, 1, 0, 0, 1, 1, 1, 1])+3*Hlog(z, [1, 1, 1, 0, 0, 1, 1, 1])-2*Hlog(z, [1, 1, 0, 1, 1, 1, 0, 1])+Hlog(z, [1, 1, 0, 0, 1, 1, 1, 1])-3*Hlog(z, [1, 1, 1, 0, 1, 1, 1, 1])+9*Hlog(z, [1, 1, 1, 1, 0, 0, 0, 1])-5*Hlog(z, [0, 1, 1, 0, 1, 1, 0, 1])-9*Hlog(z, [1, 0, 0, 1, 1, 1, 0, 1])+7*Hlog(z, [1, 1, 1, 1, 1, 0, 0, 1])-55*Hlog(z, [0, 1, 0, 0, 0, 1, 0, 1])+34*Hlog(z, [0, 1, 0, 1, 0, 0, 1, 1])-13*Hlog(z, [0, 1, 0, 1, 1, 0, 1, 1])+65*Hlog(z, [0, 0, 0, 1, 1, 0, 1, 1])-19*zeta[3]*Hlog(z, [1, 0, 1, 0, 1])+60*zeta[3]*Hlog(z, [0, 1, 0, 0, 1])+66*zeta[3]*Hlog(z, [0, 0, 0, 1, 1])+52*zeta[5]*Hlog(z, [0, 1, 1])-104*zeta[5]*Hlog(z, [0, 0, 1])-7*zeta[3]*Hlog(z, [0, 1, 1, 1, 1])+2*zeta[3]*Hlog(z, [1, 1, 0, 0, 1])+21*zeta[3]*Hlog(z, [1, 1, 1, 0, 1])-19*zeta[3]*Hlog(z, [0, 1, 1, 0, 1])+(4287/8)*zeta[7]*Hlog(z, [1])+52*zeta[5]*Hlog(z, [1, 0, 1])-132*zeta[3]*Hlog(z, [0, 0, 0, 0, 1])-11*zeta[3]*Hlog(z, [0, 1, 0, 1, 1])+60*zeta[3]*Hlog(z, [0, 0, 1, 0, 1])+(72/5)*zeta[2]^2*Hlog(z, [1, 1, 0, 1])+2*Hlog(z, [1, 1, 1, 0, 1, 0, 1, 1])+(6*I)*Pi*zeta[2]^2*zeta[3]-Hlog(z, [0, 1, 1, 0, 1, 0, 0, 1])-2*zeta[2]^2*Hlog(z, [0, 0, 0, 0])-132*Hlog(z, [0, 0, 0, 1, 1, 0, 0, 1])+Hlog(z, [0, 1, 1, 1, 1, 1, 1, 1])-Hlog(z, [0, 1, 1, 1, 1, 1, 0, 1])+3*Hlog(z, [0, 1, 1, 1, 0, 1, 1, 1])+Hlog(z, [1, 0, 1, 1, 1, 1, 1, 1])-6*Hlog(z, [0, 0, 1, 1, 1, 1, 0, 1])-49*Hlog(z, [0, 1, 0, 1, 0, 0, 0, 1])-24*Hlog(z, [1, 0, 1, 0, 0, 0, 0, 1])-Hlog(z, [0, 0, 0, 0, 1, 0, 0, 0])+((16/7)*I)*Hlog(z, [0])*Pi*zeta[2]^3+(458/7)*zeta[2]^3*Hlog(z, [1, 1])+(57/5)*zeta[2]^2*Hlog(z, [1, 0, 0, 1])+(57/5)*zeta[2]^2*Hlog(z, [0, 1, 0, 1])+2*zeta[2]*Hlog(z, [0, 0, 0, 0, 1, 0])-2*zeta[2]*Hlog(z, [0, 0, 0, 0, 0, 0])-15*zeta[2]^2*Hlog(z, [0, 0, 1, 1])-7*zeta[3]*Hlog(z, [1, 0, 1, 1, 1])-2*Hlog(z, [0, 1, 1, 0, 1, 0, 1, 1])+(12*I)*Pi*zeta[7]+(4/5)*Hlog(z, [0])*zeta[2]^2*zeta[3]-Hlog(z, [0, 0, 0])*zeta[2]*zeta[3]+34*Hlog(z, [1, 0, 0, 1, 0, 0, 1, 1])+21*Hlog(z, [1, 0, 0, 1, 0, 1, 0, 1])+Hlog(z, [0, 1, 1, 0, 0, 1, 0, 1])-(396/5)*zeta[2]^2*Hlog(z, [0, 0, 0, 1])-((6/5)*I)*Hlog(z, [0, 0, 1])*Pi*zeta[2]^2+((3/2)*I)*Hlog(z, [0, 0])*zeta[5]*Pi+(4*I)*Hlog(z, [0])*Pi*zeta[3]^2-I*Pi*Hlog(z, [0, 0, 1, 0])*zeta[3]-I*Pi*Hlog(z, [0, 0, 0, 0, 0, 0, 0])-3*Hlog(z, [1, 1, 1, 1, 1, 0, 1, 1])-12*Hlog(z, [1, 0, 1, 1, 0, 0, 1, 1])-3*Hlog(z, [1, 1, 0, 1, 0, 0, 1, 1])-I*Pi*Hlog(z, [0, 0, 1, 0, 1, 0, 0])-(3/2)*zeta[5]*Hlog(z, [0, 0, 0])+35*Hlog(z, [0, 1, 0, 0, 1, 0, 1, 1])+16*Hlog(z, [0, 0, 1])*zeta[2]*zeta[3]+(231/2)*Hlog(z, [1])*zeta[2]^2*zeta[3]-9*Hlog(z, [0, 1, 1])*zeta[2]*zeta[3]+15*Hlog(z, [1, 1, 1])*zeta[2]*zeta[3]-9*Hlog(z, [1, 0, 1])*zeta[2]*zeta[3]-4*Hlog(z, [0, 0])*zeta[3]^2+(103/2)*Hlog(z, [1, 1])*zeta[3]^2, -30*Hlog(z, [1, 1, 1, 0, 0, 0, 1, 1])-10*Hlog(z, [1, 0, 1, 1, 0, 1, 0, 1])-19*Hlog(z, [0, 0, 1, 1, 1, 0, 1, 1])+Hlog(z, [1, 1, 1, 1, 0, 0, 1, 1])-20*Hlog(z, [1, 1, 1, 0, 1, 0, 0, 1])-10*Hlog(z, [1, 1, 1, 0, 0, 1, 0, 1])+2*Hlog(z, [1, 1, 0, 0, 1, 0, 1, 1])-10*Hlog(z, [0, 1, 1, 1, 0, 1, 0, 1])+((24/5)*I)*Pi*zeta[2]^2*zeta[3]-2*zeta[2]*Hlog(z, [0, 0, 1, 0, 1, 0])+I*Pi*Hlog(z, [0, 0, 0, 0, 1, 0, 0])+Hlog(z, [0, 0, 1, 0, 1, 0, 0, 0])+3*Hlog(z, [0])*zeta[2]*zeta[5]-12*Hlog(z, [0])*zeta[7]+2*zeta[2]^2*Hlog(z, [0, 0, 1, 0])+2*zeta[2]*Hlog(z, [0, 0, 1, 0, 0, 0])-2*Hlog(z, [1, 0, 1, 1, 1, 1, 0, 1])+31*Hlog(z, [1, 0, 1, 0, 0, 1, 0, 1])+42*Hlog(z, [0, 0, 1, 1, 1, 0, 0, 1])+45*Hlog(z, [1, 0, 1, 1, 0, 0, 0, 1])-110*Hlog(z, [1, 0, 0, 0, 0, 1, 0, 1])+271*Hlog(z, [0, 0, 1, 0, 0, 0, 0, 1])+504*Hlog(z, [0, 0, 0, 0, 0, 0, 1, 1])-12*Hlog(z, [1, 0, 0, 0, 1, 1, 1, 1])+48*Hlog(z, [0, 0, 0, 0, 1, 1, 1, 1])+40*Hlog(z, [1, 1, 1, 0, 0, 0, 0, 1])+11*Hlog(z, [0, 1, 0, 0, 1, 1, 0, 1])+6*Hlog(z, [1, 1, 0, 1, 1, 0, 0, 1])-(12/35)*zeta[2]^3*Hlog(z, [0, 0])+I*Pi*Hlog(z, [0, 0, 1, 0, 0, 0, 0])+Hlog(z, [1, 1, 0, 0, 1, 1, 0, 1])-27*Hlog(z, [1, 1, 0, 0, 0, 1, 1, 1])+47*Hlog(z, [1, 0, 0, 0, 0, 1, 1, 1])+45*Hlog(z, [0, 1, 1, 1, 0, 0, 0, 1])+60*Hlog(z, [0, 0, 1, 0, 1, 0, 1, 1])+2*Hlog(z, [1, 1, 0, 1, 0, 1, 0, 1])+344*Hlog(z, [0, 0, 0, 0, 0, 1, 0, 1])+34*Hlog(z, [0, 1, 0, 1, 0, 1, 0, 1])-115*Hlog(z, [0, 0, 1, 0, 1, 0, 0, 1])+47*Hlog(z, [0, 1, 0, 0, 0, 1, 1, 1])-11*Hlog(z, [0, 0, 1, 0, 1, 1, 1, 1])-99*Hlog(z, [1, 0, 0, 1, 0, 0, 0, 1])-16*Hlog(z, [1, 0, 0, 1, 1, 0, 1, 1])-2*Hlog(z, [1, 1, 0, 1, 1, 0, 1, 1])-166*Hlog(z, [1, 0, 0, 0, 0, 0, 1, 1])-110*Hlog(z, [0, 0, 1, 0, 0, 1, 0, 1])-191*Hlog(z, [0, 0, 0, 0, 1, 0, 1, 1])+2*Hlog(z, [0, 1, 0, 1, 1, 1, 1, 1])-166*Hlog(z, [0, 1, 0, 0, 0, 0, 1, 1])+64*Hlog(z, [0, 1, 1, 0, 0, 0, 1, 1])+66*Hlog(z, [1, 1, 0, 0, 0, 0, 0, 1])+20*Hlog(z, [0, 0, 1, 0, 1, 1, 0, 1])+3*Hlog(z, [1, 0, 1, 1, 0, 1, 1, 1])-11*Hlog(z, [0, 1, 0, 1, 1, 1, 0, 1])+33*Hlog(z, [1, 0, 1, 0, 1, 0, 0, 1])+296*Hlog(z, [0, 0, 0, 0, 1, 0, 0, 1])+69*Hlog(z, [0, 0, 1, 1, 0, 0, 1, 1])-166*Hlog(z, [0, 0, 0, 1, 0, 0, 1, 1])+10*Hlog(z, [1, 1, 0, 0, 0, 0, 1, 1])-127*Hlog(z, [0, 0, 1, 1, 0, 0, 0, 1])-93*Hlog(z, [1, 0, 0, 0, 1, 0, 0, 1])-13*Hlog(z, [0, 0, 1, 1, 0, 1, 1, 1])+270*Hlog(z, [0, 0, 0, 1, 0, 0, 0, 1])+35*Hlog(z, [0, 1, 0, 1, 1, 0, 0, 1])+64*Hlog(z, [1, 0, 1, 0, 0, 0, 1, 1])-62*zeta[2]*Hlog(z, [0, 0, 0, 0, 1, 1])+45*Hlog(z, [0, 0, 1, 0, 0, 1, 1, 1])+41*Hlog(z, [0, 0, 0, 1, 0, 1, 1, 1])-166*Hlog(z, [0, 0, 1, 0, 0, 0, 1, 1])-6*Hlog(z, [1, 0, 1, 1, 1, 0, 0, 1])-110*Hlog(z, [0, 0, 0, 1, 0, 1, 0, 1])-777*Hlog(z, [0, 0, 0, 0, 0, 0, 0, 1])-11*Hlog(z, [0, 1, 1, 0, 0, 1, 1, 1])+Hlog(z, [0, 1, 1, 0, 1, 1, 1, 1])-6*Hlog(z, [0, 1, 1, 1, 1, 0, 0, 1])-Hlog(z, [1, 1, 1, 1, 1, 1, 1, 1])+5*Hlog(z, [1, 1, 0, 1, 0, 1, 1, 1])+35*Hlog(z, [1, 0, 0, 1, 1, 0, 0, 1])+2*Hlog(z, [1, 0, 0, 1, 1, 1, 1, 1])-61*Hlog(z, [0, 0, 0, 0, 1, 1, 0, 1])+52*Hlog(z, [0, 0, 0, 1, 1, 1, 0, 1])+270*Hlog(z, [0, 1, 0, 0, 0, 0, 0, 1])-102*Hlog(z, [0, 1, 1, 0, 0, 0, 0, 1])+Hlog(z, [0, 0, 1, 1, 1, 1, 1, 1])+Hlog(z, [0, 0, 0, 0, 0, 0, 0, 0])+270*Hlog(z, [1, 0, 0, 0, 0, 0, 0, 1])-11*Hlog(z, [1, 0, 1, 0, 0, 1, 1, 1])-Hlog(z, [0, 0, 1, 0, 0, 0, 0, 0])+(2*I)*Hlog(z, [0, 0])*Pi*zeta[2]*zeta[3]+11*Hlog(z, [1, 0, 0, 0, 1, 1, 0, 1])+55*Hlog(z, [1, 0, 0, 0, 1, 0, 1, 1])-93*Hlog(z, [0, 1, 0, 0, 1, 0, 0, 1])+Hlog(z, [1, 0, 1, 0, 1, 1, 1, 1])-34*Hlog(z, [1, 1, 0, 0, 1, 0, 0, 1])-8*Hlog(z, [1, 1, 0, 0, 0, 1, 0, 1])-12*Hlog(z, [0, 0, 0, 1, 1, 1, 1, 1])+34*Hlog(z, [0, 0, 1, 1, 0, 1, 0, 1])-18*Hlog(z, [1, 0, 1, 0, 1, 0, 1, 1])+4*Hlog(z, [1, 1, 1, 1, 1, 1, 0, 1])-11*Hlog(z, [1, 0, 0, 1, 0, 1, 1, 1])+5*Hlog(z, [1, 1, 1, 0, 1, 1, 0, 1])+2*Hlog(z, [0, 1, 1, 1, 1, 0, 1, 1])-16*Hlog(z, [0, 1, 1, 1, 0, 0, 1, 1])+2*Hlog(z, [1, 0, 1, 1, 1, 0, 1, 1])+4*Hlog(z, [1, 1, 1, 1, 0, 1, 0, 1])+(729/700)*zeta[2]^4-(7/2)*zeta[3, 5]+4*zeta[2]*zeta[3]^2-19*zeta[3]*zeta[5]+(71/2)*zeta[5]*Hlog(z, [1, 1, 1])-(51/10)*zeta[2]^2*Hlog(z, [1, 1, 1, 1])+51*zeta[3]*Hlog(z, [0, 0, 1, 1, 1])+10*zeta[2]*Hlog(z, [1, 1, 1, 0, 1, 1])+58*zeta[2]*Hlog(z, [0, 0, 0, 1, 1, 1])+23*zeta[3]*Hlog(z, [1, 0, 0, 1, 1])+6*zeta[3]*Hlog(z, [1, 1, 1, 1, 1])+(33/2)*zeta[2]^2*Hlog(z, [0, 1, 1, 1])-91*zeta[3]*Hlog(z, [1, 0, 0, 0, 1])-153*Hlog(z, [0, 0, 0, 0, 0, 1, 1, 1])-11*Hlog(z, [0, 1, 0, 1, 0, 1, 1, 1])-23*Hlog(z, [1, 1, 0, 1, 0, 0, 0, 1])+((6/5)*I)*Hlog(z, [0, 0, 0])*zeta[2]^2*Pi-12*Hlog(z, [0, 1, 0, 0, 1, 1, 1, 1])-5*Hlog(z, [1, 1, 1, 0, 0, 1, 1, 1])+3*Hlog(z, [1, 1, 0, 1, 1, 1, 0, 1])+2*Hlog(z, [1, 1, 0, 0, 1, 1, 1, 1])+Hlog(z, [1, 1, 1, 0, 1, 1, 1, 1])-16*Hlog(z, [1, 1, 1, 1, 0, 0, 0, 1])-11*Hlog(z, [1, 0, 0, 1, 1, 1, 0, 1])-Hlog(z, [1, 1, 1, 1, 1, 0, 0, 1])-110*Hlog(z, [0, 1, 0, 0, 0, 1, 0, 1])+49*Hlog(z, [0, 1, 0, 1, 0, 0, 1, 1])-16*Hlog(z, [0, 1, 0, 1, 1, 0, 1, 1])+73*Hlog(z, [0, 0, 0, 1, 1, 0, 1, 1])+11*zeta[2]*Hlog(z, [1, 0, 0, 0, 1, 1])-4*zeta[2]*Hlog(z, [0, 0, 1, 1, 1, 1])+32*zeta[3]*Hlog(z, [1, 0, 1, 0, 1])-91*zeta[3]*Hlog(z, [0, 1, 0, 0, 1])-2*zeta[2]*Hlog(z, [0, 1, 1, 0, 1, 1])+zeta[2]*Hlog(z, [1, 0, 1, 1, 0, 1])-12*zeta[2]*Hlog(z, [1, 0, 0, 1, 1, 1])-70*zeta[3]*Hlog(z, [0, 0, 0, 1, 1])-(31/2)*zeta[5]*Hlog(z, [0, 1, 1])+23*zeta[2]*Hlog(z, [0, 0, 1, 0, 1, 1])+4*zeta[2]*Hlog(z, [1, 1, 0, 0, 1, 1])+19*zeta[2]*Hlog(z, [1, 0, 0, 1, 0, 1])+37*zeta[5]*Hlog(z, [0, 0, 1])+(33/2)*zeta[2]^2*Hlog(z, [1, 0, 1, 1])-12*zeta[3]*Hlog(z, [0, 1, 1, 1, 1])-33*zeta[3]*Hlog(z, [1, 1, 0, 0, 1])+3*zeta[2]*Hlog(z, [1, 1, 0, 1, 1, 1])+zeta[2]*Hlog(z, [0, 1, 1, 1, 0, 1])-3*zeta[3]*Hlog(z, [1, 1, 1, 0, 1])-27*zeta[2]*Hlog(z, [1, 1, 0, 0, 0, 1])+8*zeta[2]*Hlog(z, [1, 1, 0, 1, 0, 1])-12*zeta[2]*Hlog(z, [0, 1, 0, 1, 1, 1])+32*zeta[3]*Hlog(z, [0, 1, 1, 0, 1])+19*zeta[2]*Hlog(z, [0, 1, 1, 0, 0, 1])-2*zeta[2]*Hlog(z, [1, 0, 1, 0, 1, 1])+11*zeta[2]*Hlog(z, [0, 1, 0, 0, 1, 1])+3*zeta[2]*Hlog(z, [1, 1, 1, 1, 1, 1])+(5709/16)*zeta[7]*Hlog(z, [1])-(31/2)*zeta[5]*Hlog(z, [1, 0, 1])+259*zeta[3]*Hlog(z, [0, 0, 0, 0, 1])+23*zeta[3]*Hlog(z, [0, 1, 0, 1, 1])-95*zeta[3]*Hlog(z, [0, 0, 1, 0, 1])+(27/10)*zeta[2]^2*Hlog(z, [1, 1, 0, 1])-zeta[2]*Hlog(z, [1, 0, 1, 1, 1, 1])+15*Hlog(z, [1, 1, 1, 0, 1, 0, 1, 1])+33*Hlog(z, [0, 1, 1, 0, 1, 0, 0, 1])-2*zeta[2]^2*Hlog(z, [0, 0, 0, 0])-137*Hlog(z, [0, 0, 0, 1, 1, 0, 0, 1])+Hlog(z, [0, 1, 1, 1, 1, 1, 1, 1])-2*Hlog(z, [0, 1, 1, 1, 1, 1, 0, 1])+3*Hlog(z, [0, 1, 1, 1, 0, 1, 1, 1])+Hlog(z, [1, 0, 1, 1, 1, 1, 1, 1])-2*Hlog(z, [0, 0, 1, 1, 1, 1, 0, 1])-99*Hlog(z, [0, 1, 0, 1, 0, 0, 0, 1])-102*Hlog(z, [1, 0, 1, 0, 0, 0, 0, 1])-Hlog(z, [0, 0, 0, 0, 1, 0, 0, 0])+((16/7)*I)*Hlog(z, [0])*Pi*zeta[2]^3-(57/35)*zeta[2]^3*Hlog(z, [1, 1])-(126/5)*zeta[2]^2*Hlog(z, [1, 0, 0, 1])-(126/5)*zeta[2]^2*Hlog(z, [0, 1, 0, 1])-77*zeta[2]*Hlog(z, [0, 0, 1, 0, 0, 1])+2*zeta[2]*Hlog(z, [0, 0, 0, 0, 1, 0])-2*zeta[2]*Hlog(z, [0, 0, 0, 0, 0, 0])-(129/5)*zeta[2]^2*Hlog(z, [0, 0, 1, 1])+14*zeta[3]*Hlog(z, [1, 1, 0, 1, 1])+15*zeta[2]*Hlog(z, [0, 0, 1, 1, 0, 1])-12*zeta[3]*Hlog(z, [1, 0, 1, 1, 1])-20*zeta[2]*Hlog(z, [1, 1, 1, 0, 0, 1])+19*zeta[2]*Hlog(z, [1, 0, 1, 0, 0, 1])-zeta[2]*Hlog(z, [0, 1, 1, 1, 1, 1])-zeta[2]*Hlog(z, [1, 1, 1, 1, 0, 1])+19*zeta[2]*Hlog(z, [0, 1, 0, 1, 0, 1])-18*Hlog(z, [0, 1, 1, 0, 1, 0, 1, 1])-75*zeta[2]*Hlog(z, [0, 1, 0, 0, 0, 1])-75*zeta[2]*Hlog(z, [1, 0, 0, 0, 0, 1])+(12*I)*Pi*zeta[7]-(4/5)*Hlog(z, [0])*zeta[2]^2*zeta[3]-2*Hlog(z, [0, 0, 0])*zeta[2]*zeta[3]+49*Hlog(z, [1, 0, 0, 1, 0, 0, 1, 1])+34*Hlog(z, [1, 0, 0, 1, 0, 1, 0, 1])+31*Hlog(z, [0, 1, 1, 0, 0, 1, 0, 1])-81*zeta[2]*Hlog(z, [0, 0, 0, 1, 0, 1])+261*zeta[2]*Hlog(z, [0, 0, 0, 0, 0, 1])+(99/2)*zeta[2]^2*Hlog(z, [0, 0, 0, 1])-((6/5)*I)*Hlog(z, [0, 0, 1])*Pi*zeta[2]^2+((3/2)*I)*Hlog(z, [0, 0])*zeta[5]*Pi-I*Pi*Hlog(z, [0, 0, 0, 0, 0, 0, 0])+Hlog(z, [1, 1, 1, 1, 1, 0, 1, 1])+(2*I)*Hlog(z, [0])*Pi*zeta[3]^2-16*Hlog(z, [1, 0, 1, 1, 0, 0, 1, 1])+9*Hlog(z, [1, 1, 0, 1, 0, 0, 1, 1])-I*Pi*Hlog(z, [0, 0, 1, 0, 1, 0, 0])-(3/2)*zeta[5]*Hlog(z, [0, 0, 0])+55*Hlog(z, [0, 1, 0, 0, 1, 0, 1, 1])-210*Hlog(z, [1])*zeta[2]*zeta[5]-24*Hlog(z, [0, 0, 1])*zeta[2]*zeta[3]-(267/10)*Hlog(z, [1])*zeta[2]^2*zeta[3]+12*Hlog(z, [0, 1, 1])*zeta[2]*zeta[3]-26*Hlog(z, [1, 1, 1])*zeta[2]*zeta[3]+12*Hlog(z, [1, 0, 1])*zeta[2]*zeta[3]-2*Hlog(z, [0, 0])*zeta[3]^2-(43/2)*Hlog(z, [1, 1])*zeta[3]^2}</Text-field>
</Output>
</Group>
</Section>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">Table 1</Text-field></Title>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2"><Equation executable="false" style="Heading 2" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JlEic0YnLyUlYm9sZEdRJmZhbHNlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEiPUYnRi8vRjZRJ25vcm1hbEYnLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1JI21uR0YkNiVRIjFGJ0YvRjxGL0Y8">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JlEic0YnLyUlYm9sZEdRJmZhbHNlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEiPUYnRi8vRjZRJ25vcm1hbEYnLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1JI21uR0YkNiVRIjFGJ0YvRjxGL0Y8</Equation></Text-field></Title>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjVGJ0Y5LyUlc2l6ZUdRIzE0RicvJSVib2xkR0YxRi8vJTBmb250X3N0eWxlX25hbWVHUSpIZWFkaW5nfjNGJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjVGJ0Y5LyUlc2l6ZUdRIzE0RicvJSVib2xkR0YxRi8vJTBmb250X3N0eWxlX25hbWVHUSpIZWFkaW5nfjNGJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRic=</Equation></Text-field></Title>
<Group labelreference="L69" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVldmFsRidGL0YyLUY2NiQtRiM2Jy1GLDYlUS9maWJyYXRpb25CYXNpc0YnRi9GMi1GNjYkLUYjNi0tRiw2I1EhRictSSttdW5kZXJvdmVyR0YkNictSSNtb0dGJDYtUSYmU3VtO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmdW5zZXRGJy8lKnNlcGFyYXRvckdGVi8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0ZWLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRlYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4xNjY2NjY3ZW1GJy1GIzYmLUYsNiVRImFGJ0YvRjItRk82LVEiPUYnRlIvRlVRJmZhbHNlRicvRlhGXHAvRlpGXHAvRmZuRlxwL0ZobkZccC9Gam5GXHAvRlxvRlxwL0Zeb1EsMC4yNzc3Nzc4ZW1GJy9GYW9GZHAtSSNtbkdGJDYkUSIwRidGUkZSLUYjNiQtRmdwNiRRIjFGJ0ZSRlJGYnAvJSxhY2NlbnR1bmRlckdGXHAtRkw2J0ZOLUYjNiYtRiw2JVEiYkYnRi9GMkZob0ZmcEZSRmpwRmJwRl9xLUZMNidGTi1GIzYmLUYsNiVRImNGJ0YvRjJGaG9GZnBGUkZqcEZicEZfcS1GTDYnRk4tRiM2Ji1GLDYlUSJkRidGL0YyRmhvRmZwRlJGanBGYnBGX3EtRkw2J0ZOLUYjNiYtRiw2JVEiZUYnRi9GMkZob0ZmcEZSRmpwRmJwRl9xLUYsNiVRJUhsb2dGJ0YvRjItRjY2JC1GIzYmRlxxLUZPNi1RIixGJ0ZSRltwL0ZYRjFGXnBGX3BGYHBGYXBGYnBGXW8vRmFvUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2Ly1GLDYlUSJ6RidGL0YyRmRzRmVvRmRzLUZPNi1RIn5GJ0ZSRltwRl1wRl5wRl9wRmBwRmFwRmJwRl1vL0Zhb0Zfb0ZlcUZkc0ZcckZkc0ZjckZkc0ZqckZSRlIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGUkZSRmRzLUY2NiYtRiM2JEZedEZSRlJGZXRGaHRGUkZSRmRzLUY2NiYtRiM2Jy1GLDYlUSZkZWx0YUYnL0YwRlxwRlJGW3VGaG9GXHFGUkZSRmV0Rmh0RlJGUi8lK2V4ZWN1dGFibGVHRlxwRlJGUkZndUZS">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVldmFsRidGL0YyLUY2NiQtRiM2Jy1GLDYlUS9maWJyYXRpb25CYXNpc0YnRi9GMi1GNjYkLUYjNi0tRiw2I1EhRictSSttdW5kZXJvdmVyR0YkNictSSNtb0dGJDYtUSYmU3VtO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmdW5zZXRGJy8lKnNlcGFyYXRvckdGVi8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0ZWLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRlYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4xNjY2NjY3ZW1GJy1GIzYmLUYsNiVRImFGJ0YvRjItRk82LVEiPUYnRlIvRlVRJmZhbHNlRicvRlhGXHAvRlpGXHAvRmZuRlxwL0ZobkZccC9Gam5GXHAvRlxvRlxwL0Zeb1EsMC4yNzc3Nzc4ZW1GJy9GYW9GZHAtSSNtbkdGJDYkUSIwRidGUkZSLUYjNiQtRmdwNiRRIjFGJ0ZSRlJGYnAvJSxhY2NlbnR1bmRlckdGXHAtRkw2J0ZOLUYjNiYtRiw2JVEiYkYnRi9GMkZob0ZmcEZSRmpwRmJwRl9xLUZMNidGTi1GIzYmLUYsNiVRImNGJ0YvRjJGaG9GZnBGUkZqcEZicEZfcS1GTDYnRk4tRiM2Ji1GLDYlUSJkRidGL0YyRmhvRmZwRlJGanBGYnBGX3EtRkw2J0ZOLUYjNiYtRiw2JVEiZUYnRi9GMkZob0ZmcEZSRmpwRmJwRl9xLUYsNiVRJUhsb2dGJ0YvRjItRjY2JC1GIzYmRlxxLUZPNi1RIixGJ0ZSRltwL0ZYRjFGXnBGX3BGYHBGYXBGYnBGXW8vRmFvUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2Ly1GLDYlUSJ6RidGL0YyRmRzRmVvRmRzLUZPNi1RIn5GJ0ZSRltwRl1wRl5wRl9wRmBwRmFwRmJwRl1vL0Zhb0Zfb0ZlcUZkc0ZcckZkc0ZjckZkc0ZqckZSRlIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGUkZSRmRzLUY2NiYtRiM2JEZedEZSRlJGZXRGaHRGUkZSRmRzLUY2NiYtRiM2Jy1GLDYlUSZkZWx0YUYnL0YwRlxwRlJGW3VGaG9GXHFGUkZSRmV0Rmh0RlJGUi8lK2V4ZWN1dGFibGVHRlxwRlJGUkZndUZS</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">-Hlog(z, [1, 0, 1, 1, 1, 0])-Hlog(z, [0, 1, 1, 0, 0, 0])-Hlog(z, [1, 1, 0, 1, 0, 0])-Hlog(z, [0, 1, 0, 0, 1, 0])-Hlog(z, [0, 1, 0, 1, 0, 0])+Hlog(z, [1, 1, 1, 0, 0, 1])+Hlog(z, [0, 1, 0, 1, 1, 1])+Hlog(z, [0, 0, 0, 1, 1, 1])+Hlog(z, [1, 0, 1, 1, 1, 1])-Hlog(z, [0, 0, 1, 1, 1, 0])-Hlog(z, [0, 1, 1, 1, 1, 0])-Hlog(z, [0, 0, 1, 0, 0, 0])-(47/70)*zeta[2]^3+2*zeta[3]^2-Hlog(z, [0, 0, 0, 0, 1, 0])-Hlog(z, [0, 0, 0, 1, 0, 0])-Hlog(z, [0, 1, 0, 0, 0, 0])+Hlog(z, [0, 0, 0, 0, 0, 1])+Hlog(z, [0, 1, 0, 0, 0, 1])-Hlog(z, [0, 0, 0, 0, 0, 0])+Hlog(z, [1, 0, 1, 0, 0, 1])-Hlog(z, [0, 0, 1, 1, 0, 0])+I*Pi*Hlog(z, [1, 1, 0, 1, 0])+I*Pi*Hlog(z, [1, 1, 1, 0, 1])+I*Pi*Hlog(z, [0, 0, 1, 1, 0])+I*Pi*Hlog(z, [1, 1, 1, 0, 0])+I*Pi*Hlog(z, [0, 1, 1, 0, 0])+I*Pi*Hlog(z, [1, 0, 1, 1, 1])+I*Pi*Hlog(z, [0, 0, 1, 0, 0])+I*Pi*Hlog(z, [0, 1, 0, 1, 1])+I*Pi*Hlog(z, [0, 1, 0, 0, 1])+I*Pi*Hlog(z, [1, 1, 1, 1, 0])+I*Pi*Hlog(z, [1, 1, 0, 0, 1])+I*Pi*Hlog(z, [0, 0, 0, 0, 1])+I*Pi*Hlog(z, [1, 1, 0, 0, 0])+I*Pi*Hlog(z, [1, 0, 0, 1, 1])+I*Pi*Hlog(z, [0, 0, 1, 1, 1])+I*Pi*Hlog(z, [0, 1, 1, 0, 1])+I*Pi*Hlog(z, [1, 0, 0, 0, 0])+I*Pi*Hlog(z, [0, 1, 1, 1, 0])+I*Pi*Hlog(z, [1, 0, 0, 1, 0])+I*Pi*Hlog(z, [0, 1, 1, 1, 1])+I*Pi*Hlog(z, [1, 0, 1, 0, 1])+I*Pi*Hlog(z, [0, 0, 0, 1, 0])+I*Pi*Hlog(z, [1, 1, 0, 1, 1])+I*Pi*Hlog(z, [0, 0, 0, 1, 1])+I*Pi*Hlog(z, [0, 0, 1, 0, 1])+I*Pi*Hlog(z, [1, 0, 1, 0, 0])+I*Pi*Hlog(z, [0, 1, 0, 1, 0])+I*Pi*Hlog(z, [1, 0, 1, 1, 0])+I*Pi*Hlog(z, [0, 0, 0, 0, 0])+I*Pi*Hlog(z, [1, 1, 1, 1, 1])+I*Pi*Hlog(z, [0, 1, 0, 0, 0])+I*Pi*Hlog(z, [1, 0, 0, 0, 1])+Hlog(z, [0, 1, 0, 1, 0, 1])-Hlog(z, [0, 0, 0, 1, 1, 0])+Hlog(z, [1, 1, 1, 1, 0, 1])-Hlog(z, [1, 1, 0, 1, 1, 0])-Hlog(z, [1, 0, 1, 1, 0, 0])-Hlog(z, [1, 1, 0, 0, 0, 0])-Hlog(z, [1, 0, 1, 0, 0, 0])-Hlog(z, [1, 0, 0, 0, 1, 0])-Hlog(z, [0, 0, 1, 0, 1, 0])+Hlog(z, [1, 1, 0, 0, 0, 1])+Hlog(z, [0, 0, 1, 0, 1, 1])+Hlog(z, [0, 0, 0, 0, 1, 1])+Hlog(z, [0, 0, 1, 1, 1, 1])+Hlog(z, [0, 0, 1, 0, 0, 1])-Hlog(z, [1, 0, 0, 1, 0, 0])+Hlog(z, [0, 0, 1, 1, 0, 1])-Hlog(z, [1, 1, 0, 0, 1, 0])+Hlog(z, [1, 0, 1, 0, 1, 1])+Hlog(z, [0, 1, 0, 0, 1, 1])-Hlog(z, [1, 0, 1, 0, 1, 0])-Hlog(z, [0, 1, 1, 1, 0, 0])+2*zeta[2]*Hlog(z, [0, 1, 1, 0])+2*zeta[2]*Hlog(z, [1, 0, 1, 0])+(4/5)*zeta[2]^2*Hlog(z, [0, 0])+4*zeta[3]*Hlog(z, [1, 0, 1])+2*zeta[2]*Hlog(z, [0, 1, 0, 0])-zeta[2]^2*Hlog(z, [1, 1])+2*zeta[2]*Hlog(z, [0, 0, 1, 0])+2*zeta[2]*Hlog(z, [1, 1, 1, 0])+4*zeta[3]*Hlog(z, [0, 1, 1])+4*zeta[3]*Hlog(z, [1, 1, 1])+Hlog(z, [0, 1, 1, 1, 1, 1])+Hlog(z, [1, 1, 1, 1, 1, 1])-Hlog(z, [1, 0, 0, 1, 1, 0])-Hlog(z, [0, 1, 0, 1, 1, 0])+Hlog(z, [1, 0, 0, 1, 1, 1])-Hlog(z, [1, 1, 1, 0, 0, 0])+Hlog(z, [1, 0, 0, 0, 0, 1])+12*Hlog(z, [1])*zeta[5]+Hlog(z, [0, 1, 1, 0, 1, 1])-Hlog(z, [1, 1, 1, 0, 1, 0])+Hlog(z, [1, 0, 0, 0, 1, 1])+Hlog(z, [0, 0, 0, 1, 0, 1])-Hlog(z, [0, 1, 1, 0, 1, 0])-Hlog(z, [1, 1, 1, 1, 1, 0])+Hlog(z, [1, 1, 0, 1, 0, 1])+Hlog(z, [1, 1, 1, 0, 1, 1])-Hlog(z, [1, 1, 1, 1, 0, 0])+(4/5)*zeta[2]^2*Hlog(z, [1, 0])-zeta[2]^2*Hlog(z, [0, 1])+4*zeta[3]*Hlog(z, [0, 0, 1])-4*Hlog(z, [1])*zeta[2]*zeta[3]+2*zeta[2]*Hlog(z, [0, 0, 0, 0])+2*zeta[2]*Hlog(z, [1, 0, 0, 0])+2*zeta[2]*Hlog(z, [1, 1, 0, 0])+Hlog(z, [1, 0, 1, 1, 0, 1])-Hlog(z, [1, 0, 0, 0, 0, 0])+Hlog(z, [1, 1, 0, 0, 1, 1])+Hlog(z, [1, 0, 0, 1, 0, 1])+Hlog(z, [0, 1, 1, 1, 0, 1])+Hlog(z, [0, 1, 1, 0, 0, 1])+Hlog(z, [1, 1, 0, 1, 1, 1])</Text-field>
</Output>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjZGJ0Y5LyUlc2l6ZUdRIzE0RicvJSVib2xkR0YxRi8vJTBmb250X3N0eWxlX25hbWVHUSpIZWFkaW5nfjNGJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjZGJ0Y5LyUlc2l6ZUdRIzE0RicvJSVib2xkR0YxRi8vJTBmb250X3N0eWxlX25hbWVHUSpIZWFkaW5nfjNGJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRic=</Equation></Text-field></Title>
<Group labelreference="L75" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVldmFsRidGL0YyLUY2NiQtRiM2Jy1GLDYlUS9maWJyYXRpb25CYXNpc0YnRi9GMi1GNjYkLUYjNi4tRiw2I1EhRictSSttdW5kZXJvdmVyR0YkNictSSNtb0dGJDYtUSYmU3VtO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmdW5zZXRGJy8lKnNlcGFyYXRvckdGVi8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0ZWLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRlYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4xNjY2NjY3ZW1GJy1GIzYmLUYsNiVRImFGJ0YvRjItRk82LVEiPUYnRlIvRlVRJmZhbHNlRicvRlhGXHAvRlpGXHAvRmZuRlxwL0ZobkZccC9Gam5GXHAvRlxvRlxwL0Zeb1EsMC4yNzc3Nzc4ZW1GJy9GYW9GZHAtSSNtbkdGJDYkUSIwRidGUkZSLUYjNiQtRmdwNiRRIjFGJ0ZSRlJGYnAvJSxhY2NlbnR1bmRlckdGXHAtRkw2J0ZOLUYjNiYtRiw2JVEiYkYnRi9GMkZob0ZmcEZSRmpwRmJwRl9xLUZMNidGTi1GIzYmLUYsNiVRImNGJ0YvRjJGaG9GZnBGUkZqcEZicEZfcS1GTDYnRk4tRiM2Ji1GLDYlUSJkRidGL0YyRmhvRmZwRlJGanBGYnBGX3EtRkw2J0ZOLUYjNiYtRiw2JVEiZUYnRi9GMkZob0ZmcEZSRmpwRmJwRl9xLUZMNidGTi1GIzYmLUYsNiVRImZGJ0YvRjJGaG9GZnBGUkZqcEZicEZfcS1GLDYlUSVIbG9nRidGL0YyLUY2NiQtRiM2JkZccS1GTzYtUSIsRidGUkZbcC9GWEYxRl5wRl9wRmBwRmFwRmJwRl1vL0Zhb1EsMC4zMzMzMzMzZW1GJy1GNjYmLUYjNjEtRiw2JVEiekYnRi9GMkZbdEZlb0ZbdC1GTzYtUSJ+RidGUkZbcEZdcEZecEZfcEZgcEZhcEZicEZdby9GYW9GX29GZXFGW3RGXHJGW3RGY3JGW3RGanJGW3RGYXNGUkZSLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlJGUkZbdC1GNjYmLUYjNiRGZXRGUkZSRlx1Rl91RlJGUkZbdC1GNjYmLUYjNictRiw2JVEmZGVsdGFGJy9GMEZccEZSRmJ1RmhvRlxxRlJGUkZcdUZfdUZSRlIvJStleGVjdXRhYmxlR0ZccEZSRlJGXnZGUg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVldmFsRidGL0YyLUY2NiQtRiM2Jy1GLDYlUS9maWJyYXRpb25CYXNpc0YnRi9GMi1GNjYkLUYjNi4tRiw2I1EhRictSSttdW5kZXJvdmVyR0YkNictSSNtb0dGJDYtUSYmU3VtO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmdW5zZXRGJy8lKnNlcGFyYXRvckdGVi8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0ZWLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRlYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4xNjY2NjY3ZW1GJy1GIzYmLUYsNiVRImFGJ0YvRjItRk82LVEiPUYnRlIvRlVRJmZhbHNlRicvRlhGXHAvRlpGXHAvRmZuRlxwL0ZobkZccC9Gam5GXHAvRlxvRlxwL0Zeb1EsMC4yNzc3Nzc4ZW1GJy9GYW9GZHAtSSNtbkdGJDYkUSIwRidGUkZSLUYjNiQtRmdwNiRRIjFGJ0ZSRlJGYnAvJSxhY2NlbnR1bmRlckdGXHAtRkw2J0ZOLUYjNiYtRiw2JVEiYkYnRi9GMkZob0ZmcEZSRmpwRmJwRl9xLUZMNidGTi1GIzYmLUYsNiVRImNGJ0YvRjJGaG9GZnBGUkZqcEZicEZfcS1GTDYnRk4tRiM2Ji1GLDYlUSJkRidGL0YyRmhvRmZwRlJGanBGYnBGX3EtRkw2J0ZOLUYjNiYtRiw2JVEiZUYnRi9GMkZob0ZmcEZSRmpwRmJwRl9xLUZMNidGTi1GIzYmLUYsNiVRImZGJ0YvRjJGaG9GZnBGUkZqcEZicEZfcS1GLDYlUSVIbG9nRidGL0YyLUY2NiQtRiM2JkZccS1GTzYtUSIsRidGUkZbcC9GWEYxRl5wRl9wRmBwRmFwRmJwRl1vL0Zhb1EsMC4zMzMzMzMzZW1GJy1GNjYmLUYjNjEtRiw2JVEiekYnRi9GMkZbdEZlb0ZbdC1GTzYtUSJ+RidGUkZbcEZdcEZecEZfcEZgcEZhcEZicEZdby9GYW9GX29GZXFGW3RGXHJGW3RGY3JGW3RGanJGW3RGYXNGUkZSLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlJGUkZbdC1GNjYmLUYjNiRGZXRGUkZSRlx1Rl91RlJGUkZbdC1GNjYmLUYjNictRiw2JVEmZGVsdGFGJy9GMEZccEZSRmJ1RmhvRlxxRlJGUkZcdUZfdUZSRlIvJStleGVjdXRhYmxlR0ZccEZSRlJGXnZGUg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">Hlog(z, [0, 0, 1, 0, 0, 1, 1])+Hlog(z, [1, 0, 0, 1, 1, 1, 1])+Hlog(z, [1, 0, 1, 1, 0, 0, 1])+Hlog(z, [0, 1, 0, 1, 0, 0, 1])-Hlog(z, [1, 0, 0, 0, 1, 1, 0])+Hlog(z, [1, 1, 1, 0, 1, 1, 1])+Hlog(z, [0, 1, 1, 0, 1, 0, 1])+Hlog(z, [1, 1, 0, 0, 1, 0, 1])-Hlog(z, [0, 1, 0, 1, 0, 0, 0])+Hlog(z, [0, 0, 1, 1, 0, 1, 1])-Hlog(z, [1, 0, 1, 0, 0, 0, 0])+Hlog(z, [1, 0, 1, 1, 1, 0, 1])+Hlog(z, [0, 0, 1, 0, 1, 0, 1])-Hlog(z, [0, 0, 0, 1, 1, 0, 0])+Hlog(z, [1, 0, 0, 0, 0, 1, 1])-Hlog(z, [1, 1, 1, 0, 1, 0, 0])+Hlog(z, [0, 1, 0, 1, 1, 1, 1])-Hlog(z, [0, 0, 1, 1, 1, 0, 0])-Hlog(z, [1, 1, 1, 0, 0, 1, 0])-Hlog(z, [1, 0, 0, 0, 0, 0, 0])-Hlog(z, [0, 0, 1, 1, 0, 0, 0])+Hlog(z, [0, 1, 1, 0, 0, 0, 1])-Hlog(z, [1, 1, 0, 0, 1, 1, 0])-Hlog(z, [0, 0, 0, 0, 1, 1, 0])+2*zeta[2]*Hlog(z, [1, 0, 1, 1, 0])+2*zeta[2]*Hlog(z, [0, 0, 0, 0, 0])+(4/5)*zeta[2]^2*Hlog(z, [1, 0, 0])-Hlog(z, [1, 0, 1, 1, 1, 1, 0])+Hlog(z, [1, 0, 1, 0, 1, 1, 1])+Hlog(z, [1, 1, 0, 0, 0, 0, 1])-Hlog(z, [1, 0, 1, 1, 0, 1, 0])+Hlog(z, [1, 0, 1, 0, 1, 0, 1])-Hlog(z, [0, 1, 1, 1, 0, 1, 0])-Hlog(z, [0, 1, 1, 0, 0, 0, 0])-Hlog(z, [0, 0, 0, 1, 1, 1, 0])-Hlog(z, [0, 0, 0, 1, 0, 0, 0])+Hlog(z, [0, 0, 0, 1, 0, 0, 1])+Hlog(z, [0, 0, 0, 0, 1, 0, 1])+Hlog(z, [0, 1, 0, 0, 0, 0, 1])+18*zeta[7]-6*zeta[2]*zeta[5]-(9/5)*zeta[2]^2*zeta[3]-Hlog(z, [0, 1, 0, 0, 0, 0, 0])+Hlog(z, [0, 0, 0, 0, 0, 1, 1])-Hlog(z, [0, 0, 1, 0, 0, 0, 0])-Hlog(z, [0, 0, 0, 0, 1, 0, 0])-Hlog(z, [0, 0, 0, 0, 0, 1, 0])+Hlog(z, [0, 0, 1, 0, 0, 0, 1])-Hlog(z, [1, 0, 0, 1, 0, 0, 0])-Hlog(z, [1, 1, 0, 0, 0, 0, 0])+Hlog(z, [0, 0, 1, 0, 1, 1, 1])+Hlog(z, [1, 0, 1, 0, 0, 1, 1])-Hlog(z, [0, 1, 0, 0, 1, 0, 0])-Hlog(z, [1, 1, 1, 1, 0, 1, 0])-(9/5)*zeta[2]^3*Hlog(z, [1])+I*Pi*Hlog(z, [0, 0, 1, 1, 1, 1])+I*Pi*Hlog(z, [0, 0, 1, 1, 0, 1])+I*Pi*Hlog(z, [1, 0, 0, 1, 0, 0])+I*Pi*Hlog(z, [1, 1, 0, 0, 1, 0])+I*Pi*Hlog(z, [1, 0, 1, 0, 1, 1])+I*Pi*Hlog(z, [0, 1, 0, 0, 1, 1])+I*Pi*Hlog(z, [1, 0, 1, 0, 1, 0])+I*Pi*Hlog(z, [0, 1, 1, 1, 0, 0])+I*Pi*Hlog(z, [1, 0, 1, 1, 1, 0])+I*Pi*Hlog(z, [0, 0, 0, 1, 0, 1])+I*Pi*Hlog(z, [0, 1, 1, 0, 1, 0])+I*Pi*Hlog(z, [1, 1, 1, 1, 1, 0])+I*Pi*Hlog(z, [1, 1, 0, 1, 0, 1])+I*Pi*Hlog(z, [1, 1, 1, 0, 1, 1])+I*Pi*Hlog(z, [1, 1, 1, 1, 0, 0])+I*Pi*Hlog(z, [1, 1, 0, 1, 1, 0])+I*Pi*Hlog(z, [1, 1, 1, 1, 1, 1])+I*Pi*Hlog(z, [1, 0, 1, 1, 0, 0])+I*Pi*Hlog(z, [1, 1, 0, 0, 0, 0])+I*Pi*Hlog(z, [1, 0, 1, 0, 0, 0])+I*Pi*Hlog(z, [1, 0, 0, 0, 1, 0])+I*Pi*Hlog(z, [0, 0, 1, 0, 1, 0])+I*Pi*Hlog(z, [1, 1, 0, 0, 0, 1])+I*Pi*Hlog(z, [0, 0, 1, 0, 1, 1])+I*Pi*Hlog(z, [1, 0, 1, 1, 0, 1])+I*Pi*Hlog(z, [1, 1, 0, 0, 1, 1])+I*Pi*Hlog(z, [1, 0, 0, 0, 0, 0])+I*Pi*Hlog(z, [1, 0, 0, 1, 0, 1])+I*Pi*Hlog(z, [0, 1, 0, 0, 0, 1])+I*Pi*Hlog(z, [0, 1, 1, 1, 0, 1])+I*Pi*Hlog(z, [0, 0, 0, 0, 0, 0])+I*Pi*Hlog(z, [0, 1, 1, 1, 1, 1])+I*Pi*Hlog(z, [1, 0, 1, 0, 0, 1])+I*Pi*Hlog(z, [0, 0, 1, 1, 0, 0])+I*Pi*Hlog(z, [1, 0, 0, 1, 1, 0])+I*Pi*Hlog(z, [0, 1, 0, 1, 1, 0])+I*Pi*Hlog(z, [0, 0, 1, 0, 0, 0])+I*Pi*Hlog(z, [1, 0, 0, 1, 1, 1])+I*Pi*Hlog(z, [1, 0, 0, 0, 0, 1])+I*Pi*Hlog(z, [1, 1, 1, 0, 0, 0])+I*Pi*Hlog(z, [0, 1, 1, 0, 1, 1])+I*Pi*Hlog(z, [1, 1, 1, 0, 1, 0])+I*Pi*Hlog(z, [1, 0, 0, 0, 1, 1])+I*Pi*Hlog(z, [0, 1, 1, 0, 0, 0])+I*Pi*Hlog(z, [1, 1, 0, 1, 0, 0])+I*Pi*Hlog(z, [0, 0, 0, 0, 1, 0])+I*Pi*Hlog(z, [0, 1, 0, 0, 1, 0])+I*Pi*Hlog(z, [0, 1, 0, 1, 0, 0])+I*Pi*Hlog(z, [0, 0, 1, 1, 1, 0])+I*Pi*Hlog(z, [0, 1, 1, 1, 1, 0])+I*Pi*Hlog(z, [0, 1, 1, 0, 0, 1])+I*Pi*Hlog(z, [1, 1, 0, 1, 1, 1])+I*Pi*Hlog(z, [0, 1, 0, 0, 0, 0])+I*Pi*Hlog(z, [0, 1, 0, 1, 0, 1])+I*Pi*Hlog(z, [0, 0, 0, 1, 1, 0])+I*Pi*Hlog(z, [1, 1, 1, 1, 0, 1])+I*Pi*Hlog(z, [1, 1, 1, 0, 0, 1])+I*Pi*Hlog(z, [0, 1, 0, 1, 1, 1])+I*Pi*Hlog(z, [1, 0, 1, 1, 1, 1])+I*Pi*Hlog(z, [0, 0, 0, 1, 1, 1])+I*Pi*Hlog(z, [0, 0, 0, 0, 1, 1])+I*Pi*Hlog(z, [0, 0, 1, 0, 0, 1])+Hlog(z, [0, 1, 0, 0, 1, 0, 1])+Hlog(z, [1, 1, 0, 1, 0, 0, 1])-Hlog(z, [0, 0, 1, 1, 0, 1, 0])+Hlog(z, [1, 1, 0, 1, 1, 1, 1])-Hlog(z, [1, 0, 0, 1, 1, 1, 0])-Hlog(z, [0, 1, 0, 1, 1, 0, 0])+Hlog(z, [0, 1, 0, 1, 1, 0, 1])-Hlog(z, [1, 1, 0, 1, 0, 1, 0])+Hlog(z, [0, 1, 0, 1, 0, 1, 1])-Hlog(z, [1, 1, 1, 1, 1, 0, 0])+2*zeta[2]*Hlog(z, [1, 1, 0, 0, 0])+2*zeta[2]*Hlog(z, [1, 0, 0, 0, 0])+2*zeta[2]*Hlog(z, [0, 1, 1, 1, 0])+2*zeta[2]*Hlog(z, [1, 0, 0, 1, 0])-zeta[2]^2*Hlog(z, [1, 0, 1])+2*zeta[2]*Hlog(z, [1, 1, 0, 1, 0])+(16/35)*zeta[2]^3*Hlog(z, [0])+2*zeta[2]*Hlog(z, [0, 0, 1, 1, 0])+Hlog(z, [1, 1, 1, 1, 1, 1, 1])-Hlog(z, [1, 0, 0, 1, 0, 1, 0])-Hlog(z, [1, 1, 0, 1, 0, 0, 0])-Hlog(z, [0, 1, 0, 0, 0, 1, 0])+Hlog(z, [1, 0, 0, 1, 0, 0, 1])-Hlog(z, [1, 1, 1, 0, 0, 0, 0])+Hlog(z, [1, 1, 1, 0, 1, 0, 1])-Hlog(z, [0, 0, 1, 0, 0, 1, 0])-Hlog(z, [0, 1, 1, 1, 1, 0, 0])-zeta[2]^2*Hlog(z, [0, 1, 1])+2*zeta[2]*Hlog(z, [1, 0, 1, 0, 0])+2*zeta[2]*Hlog(z, [0, 1, 0, 1, 0])-zeta[2]^2*Hlog(z, [1, 1, 1])+Hlog(z, [0, 0, 1, 1, 1, 0, 1])-Hlog(z, [1, 0, 0, 1, 1, 0, 0])-Hlog(z, [0, 1, 1, 0, 0, 1, 0])-Hlog(z, [1, 1, 0, 0, 0, 1, 0])+Hlog(z, [1, 0, 1, 1, 1, 1, 1])-Hlog(z, [1, 0, 1, 0, 0, 1, 0])-Hlog(z, [1, 1, 0, 1, 1, 0, 0])-Hlog(z, [0, 0, 0, 0, 0, 0, 0])-Hlog(z, [1, 0, 1, 1, 0, 0, 0])+Hlog(z, [0, 0, 0, 0, 0, 0, 1])-Hlog(z, [1, 0, 0, 0, 1, 0, 0])+Hlog(z, [1, 1, 0, 0, 1, 1, 1])+Hlog(z, [0, 1, 1, 1, 0, 0, 1])-Hlog(z, [1, 0, 0, 0, 0, 1, 0])+Hlog(z, [1, 0, 0, 0, 1, 0, 1])+Hlog(z, [0, 0, 1, 1, 1, 1, 1])+Hlog(z, [0, 0, 0, 1, 1, 0, 1])-4*Hlog(z, [0, 1])*zeta[2]*zeta[3]-4*Hlog(z, [1, 1])*zeta[2]*zeta[3]-Hlog(z, [0, 1, 1, 1, 1, 1, 0])-Hlog(z, [1, 1, 1, 1, 1, 1, 0])+Hlog(z, [1, 0, 1, 0, 0, 0, 1])+Hlog(z, [1, 1, 0, 1, 0, 1, 1])-Hlog(z, [0, 1, 0, 1, 0, 1, 0])+Hlog(z, [1, 0, 0, 1, 0, 1, 1])-Hlog(z, [0, 1, 1, 0, 1, 1, 0])+Hlog(z, [0, 0, 0, 1, 0, 1, 1])+Hlog(z, [0, 1, 1, 0, 1, 1, 1])+Hlog(z, [0, 1, 1, 1, 1, 1, 1])+Hlog(z, [1, 0, 1, 1, 0, 1, 1])-Hlog(z, [0, 0, 1, 1, 1, 1, 0])-Hlog(z, [1, 0, 1, 0, 1, 1, 0])-Hlog(z, [0, 1, 1, 1, 0, 0, 0])+Hlog(z, [1, 1, 0, 1, 1, 0, 1])+Hlog(z, [1, 1, 1, 1, 1, 0, 1])+Hlog(z, [1, 0, 0, 0, 0, 0, 1])+Hlog(z, [1, 1, 1, 1, 0, 0, 1])+Hlog(z, [1, 1, 1, 1, 0, 1, 1])+Hlog(z, [0, 0, 1, 1, 0, 0, 1])-Hlog(z, [1, 1, 1, 0, 1, 1, 0])+Hlog(z, [0, 1, 0, 0, 1, 1, 1])+Hlog(z, [1, 1, 1, 0, 0, 0, 1])-Hlog(z, [1, 0, 1, 1, 1, 0, 0])-Hlog(z, [1, 1, 1, 1, 0, 0, 0])+Hlog(z, [0, 1, 0, 0, 0, 1, 1])-Hlog(z, [1, 1, 0, 1, 1, 1, 0])-Hlog(z, [0, 1, 1, 0, 1, 0, 0])+I*Pi*Hlog(z, [0, 0, 0, 0, 0, 1])+I*Pi*Hlog(z, [0, 0, 0, 1, 0, 0])-zeta[2]^2*Hlog(z, [0, 0, 1])+2*zeta[2]*Hlog(z, [1, 1, 1, 0, 0])+2*zeta[2]*Hlog(z, [0, 1, 1, 0, 0])+(4/5)*zeta[2]^2*Hlog(z, [0, 0, 0])+2*zeta[2]*Hlog(z, [1, 1, 1, 1, 0])+(4/5)*zeta[2]^2*Hlog(z, [1, 1, 0])+4*Hlog(z, [1])*zeta[3]^2+4*Hlog(z, [1, 0, 1, 1])*zeta[3]+4*Hlog(z, [1, 0, 0, 1])*zeta[3]+4*Hlog(z, [1, 1, 1, 1])*zeta[3]+4*Hlog(z, [0, 1, 0, 1])*zeta[3]+12*Hlog(z, [1, 1])*zeta[5]+4*Hlog(z, [0, 0, 1, 1])*zeta[3]+4*Hlog(z, [0, 1, 1, 1])*zeta[3]+4*Hlog(z, [1, 1, 0, 1])*zeta[3]-Hlog(z, [0, 1, 0, 0, 1, 1, 0])-Hlog(z, [0, 0, 1, 0, 1, 1, 0])+Hlog(z, [0, 0, 0, 0, 1, 1, 1])+Hlog(z, [1, 0, 0, 1, 1, 0, 1])+Hlog(z, [0, 1, 1, 1, 1, 0, 1])-Hlog(z, [1, 0, 1, 0, 1, 0, 0])-Hlog(z, [0, 1, 0, 1, 1, 1, 0])+Hlog(z, [1, 1, 1, 0, 0, 1, 1])-Hlog(z, [1, 1, 0, 0, 1, 0, 0])+Hlog(z, [0, 0, 0, 1, 1, 1, 1])+Hlog(z, [0, 1, 1, 0, 0, 1, 1])+Hlog(z, [1, 0, 0, 0, 1, 1, 1])-Hlog(z, [0, 0, 0, 1, 0, 1, 0])+Hlog(z, [0, 1, 1, 1, 0, 1, 1])+Hlog(z, [1, 1, 0, 0, 0, 1, 1])-Hlog(z, [0, 0, 1, 0, 1, 0, 0])+2*zeta[2]*Hlog(z, [0, 0, 1, 0, 0])+2*zeta[2]*Hlog(z, [0, 0, 0, 1, 0])+(4/5)*zeta[2]^2*Hlog(z, [0, 1, 0])+4*zeta[3]*Hlog(z, [0, 0, 0, 1])+2*zeta[2]*Hlog(z, [0, 1, 0, 0, 0])+12*zeta[5]*Hlog(z, [0, 1])</Text-field>
</Output>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjdGJ0Y5LyUlc2l6ZUdRIzE0RicvJSVib2xkR0YxRi8vJTBmb250X3N0eWxlX25hbWVHUSpIZWFkaW5nfjNGJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjdGJ0Y5LyUlc2l6ZUdRIzE0RicvJSVib2xkR0YxRi8vJTBmb250X3N0eWxlX25hbWVHUSpIZWFkaW5nfjNGJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRic=</Equation></Text-field></Title>
<Group labelreference="L77" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVldmFsRidGL0YyLUY2NiQtRiM2Jy1GLDYlUS9maWJyYXRpb25CYXNpc0YnRi9GMi1GNjYkLUYjNi4tSSttdW5kZXJvdmVyR0YkNictSSNtb0dGJDYtUSYmU3VtO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmdW5zZXRGJy8lKnNlcGFyYXRvckdGUy8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0ZTLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRlMvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4xNjY2NjY3ZW1GJy1GIzYmLUYsNiVRImFGJ0YvRjItRkw2LVEiPUYnRk8vRlJRJmZhbHNlRicvRlVGaW8vRldGaW8vRllGaW8vRmVuRmlvL0ZnbkZpby9GaW5GaW8vRltvUSwwLjI3Nzc3NzhlbUYnL0Zeb0ZhcC1JI21uR0YkNiRRIjBGJ0ZPRk8tRiM2JC1GZHA2JFEiMUYnRk9GT0ZfcC8lLGFjY2VudHVuZGVyR0Zpby1GSTYnRkstRiM2Ji1GLDYlUSJiRidGL0YyRmVvRmNwRk9GZ3BGX3BGXHEtRkk2J0ZLLUYjNiYtRiw2JVEiY0YnRi9GMkZlb0ZjcEZPRmdwRl9wRlxxLUZJNidGSy1GIzYmLUYsNiVRImRGJ0YvRjJGZW9GY3BGT0ZncEZfcEZccS1GSTYnRkstRiM2Ji1GLDYlUSJlRidGL0YyRmVvRmNwRk9GZ3BGX3BGXHEtRkk2J0ZLLUYjNiYtRiw2JVEiZkYnRi9GMkZlb0ZjcEZPRmdwRl9wRlxxLUZJNidGSy1GIzYmLUYsNiVRImdGJ0YvRjJGZW9GY3BGT0ZncEZfcEZccS1GLDYlUSVIbG9nRidGL0YyLUY2NiQtRiM2JkZpcC1GTDYtUSIsRidGT0Zoby9GVUYxRltwRlxwRl1wRl5wRl9wRmpuL0Zeb1EsMC4zMzMzMzMzZW1GJy1GNjYmLUYjNjMtRiw2JVEiekYnRi9GMkZfdEZib0ZfdC1GTDYtUSJ+RidGT0Zob0Zqb0ZbcEZccEZdcEZecEZfcEZqbi9GXm9GXG9GYnFGX3RGaXFGX3RGYHJGX3RGZ3JGX3RGXnNGX3RGZXNGT0ZPLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRk9GT0ZfdC1GNjYmLUYjNiRGaXRGT0ZPRmB1RmN1Rk9GT0ZfdC1GNjYmLUYjNictRiw2JVEmZGVsdGFGJy9GMEZpb0ZPRmZ1RmVvRmlwRk9GT0ZgdUZjdUZPRk8vJStleGVjdXRhYmxlR0Zpb0ZPRk9GYnZGTw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVldmFsRidGL0YyLUY2NiQtRiM2Jy1GLDYlUS9maWJyYXRpb25CYXNpc0YnRi9GMi1GNjYkLUYjNi4tSSttdW5kZXJvdmVyR0YkNictSSNtb0dGJDYtUSYmU3VtO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmdW5zZXRGJy8lKnNlcGFyYXRvckdGUy8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0ZTLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRlMvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4xNjY2NjY3ZW1GJy1GIzYmLUYsNiVRImFGJ0YvRjItRkw2LVEiPUYnRk8vRlJRJmZhbHNlRicvRlVGaW8vRldGaW8vRllGaW8vRmVuRmlvL0ZnbkZpby9GaW5GaW8vRltvUSwwLjI3Nzc3NzhlbUYnL0Zeb0ZhcC1JI21uR0YkNiRRIjBGJ0ZPRk8tRiM2JC1GZHA2JFEiMUYnRk9GT0ZfcC8lLGFjY2VudHVuZGVyR0Zpby1GSTYnRkstRiM2Ji1GLDYlUSJiRidGL0YyRmVvRmNwRk9GZ3BGX3BGXHEtRkk2J0ZLLUYjNiYtRiw2JVEiY0YnRi9GMkZlb0ZjcEZPRmdwRl9wRlxxLUZJNidGSy1GIzYmLUYsNiVRImRGJ0YvRjJGZW9GY3BGT0ZncEZfcEZccS1GSTYnRkstRiM2Ji1GLDYlUSJlRidGL0YyRmVvRmNwRk9GZ3BGX3BGXHEtRkk2J0ZLLUYjNiYtRiw2JVEiZkYnRi9GMkZlb0ZjcEZPRmdwRl9wRlxxLUZJNidGSy1GIzYmLUYsNiVRImdGJ0YvRjJGZW9GY3BGT0ZncEZfcEZccS1GLDYlUSVIbG9nRidGL0YyLUY2NiQtRiM2JkZpcC1GTDYtUSIsRidGT0Zoby9GVUYxRltwRlxwRl1wRl5wRl9wRmpuL0Zeb1EsMC4zMzMzMzMzZW1GJy1GNjYmLUYjNjMtRiw2JVEiekYnRi9GMkZfdEZib0ZfdC1GTDYtUSJ+RidGT0Zob0Zqb0ZbcEZccEZdcEZecEZfcEZqbi9GXm9GXG9GYnFGX3RGaXFGX3RGYHJGX3RGZ3JGX3RGXnNGX3RGZXNGT0ZPLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRk9GT0ZfdC1GNjYmLUYjNiRGaXRGT0ZPRmB1RmN1Rk9GT0ZfdC1GNjYmLUYjNictRiw2JVEmZGVsdGFGJy9GMEZpb0ZPRmZ1RmVvRmlwRk9GT0ZgdUZjdUZPRk8vJStleGVjdXRhYmxlR0Zpb0ZPRk9GYnZGTw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">-(391/280)*zeta[2]^4-2*zeta[2]*zeta[3]^2+12*zeta[3]*zeta[5]+(16/35)*zeta[2]^3*Hlog(z, [0, 0])-zeta[2]^2*Hlog(z, [0, 0, 1, 1])+2*zeta[2]*Hlog(z, [1, 0, 0, 1, 0, 0])+2*zeta[2]*Hlog(z, [1, 1, 0, 0, 1, 0])-zeta[2]^2*Hlog(z, [0, 1, 1, 1])+(4/5)*zeta[2]^2*Hlog(z, [0, 1, 1, 0])+2*zeta[2]*Hlog(z, [0, 0, 0, 1, 1, 0])+(4/5)*zeta[2]^2*Hlog(z, [1, 0, 1, 0])-Hlog(z, [1, 1, 1, 1, 1, 1, 1, 0])-Hlog(z, [0, 1, 1, 1, 1, 1, 1, 0])+Hlog(z, [0, 1, 1, 1, 1, 1, 1, 1])-(18/5)*Hlog(z, [1])*zeta[2]^2*zeta[3]-12*Hlog(z, [1])*zeta[2]*zeta[5]-4*Hlog(z, [0, 1, 1])*zeta[2]*zeta[3]-4*Hlog(z, [1, 1, 1])*zeta[2]*zeta[3]-4*Hlog(z, [1, 0, 1])*zeta[2]*zeta[3]-4*Hlog(z, [0, 0, 1])*zeta[2]*zeta[3]+4*Hlog(z, [1, 0, 1, 0, 1])*zeta[3]+4*Hlog(z, [0, 0, 0, 0, 1])*zeta[3]+4*Hlog(z, [1, 0, 0, 1, 1])*zeta[3]+4*Hlog(z, [0, 0, 1, 1, 1])*zeta[3]+4*Hlog(z, [0, 1, 1, 0, 1])*zeta[3]+4*Hlog(z, [1, 1, 0, 1, 1])*zeta[3]+12*Hlog(z, [1, 0, 1])*zeta[5]+12*Hlog(z, [0, 0, 1])*zeta[5]+36*Hlog(z, [1])*zeta[7]-(9/5)*Hlog(z, [1, 1])*zeta[2]^3+4*Hlog(z, [1, 1])*zeta[3]^2-(9/5)*Hlog(z, [0, 1])*zeta[2]^3+4*Hlog(z, [0, 1])*zeta[3]^2+4*Hlog(z, [0, 0, 0, 1, 1])*zeta[3]+4*Hlog(z, [0, 0, 1, 0, 1])*zeta[3]+4*Hlog(z, [0, 1, 0, 1, 1])*zeta[3]+4*Hlog(z, [0, 1, 0, 0, 1])*zeta[3]+4*Hlog(z, [1, 1, 0, 0, 1])*zeta[3]+4*Hlog(z, [1, 0, 0, 0, 1])*zeta[3]+4*Hlog(z, [1, 1, 1, 0, 1])*zeta[3]+4*Hlog(z, [1, 0, 1, 1, 1])*zeta[3]+4*Hlog(z, [1, 1, 1, 1, 1])*zeta[3]+12*Hlog(z, [0, 1, 1])*zeta[5]+12*Hlog(z, [1, 1, 1])*zeta[5]+4*Hlog(z, [0, 1, 1, 1, 1])*zeta[3]+2*zeta[2]*Hlog(z, [1, 0, 1, 0, 1, 0])+(4/5)*zeta[2]^2*Hlog(z, [0, 1, 0, 0])+2*zeta[2]*Hlog(z, [0, 1, 1, 1, 0, 0])+2*zeta[2]*Hlog(z, [1, 0, 1, 1, 1, 0])+(4/5)*zeta[2]^2*Hlog(z, [0, 0, 1, 0])+(4/5)*zeta[2]^2*Hlog(z, [1, 1, 1, 0])+(4/5)*zeta[2]^2*Hlog(z, [1, 1, 0, 0])+2*zeta[2]*Hlog(z, [0, 1, 0, 0, 0, 0])-zeta[2]^2*Hlog(z, [1, 1, 1, 1])-zeta[2]^2*Hlog(z, [0, 1, 0, 1])+2*zeta[2]*Hlog(z, [1, 0, 0, 1, 1, 0])+2*zeta[2]*Hlog(z, [0, 1, 0, 1, 1, 0])+2*zeta[2]*Hlog(z, [0, 0, 1, 0, 0, 0])+2*zeta[2]*Hlog(z, [0, 0, 0, 0, 0, 0])+2*zeta[2]*Hlog(z, [0, 0, 1, 1, 0, 0])+2*zeta[2]*Hlog(z, [1, 1, 1, 0, 0, 0])-zeta[2]^2*Hlog(z, [1, 1, 0, 1])+2*zeta[2]*Hlog(z, [1, 1, 1, 0, 1, 0])+Hlog(z, [0, 0, 0, 0, 0, 0, 0, 1])-Hlog(z, [1, 1, 1, 0, 1, 1, 0, 0])+Hlog(z, [0, 0, 0, 1, 1, 0, 0, 1])-Hlog(z, [0, 1, 1, 1, 0, 1, 0, 0])-Hlog(z, [1, 1, 0, 1, 0, 1, 1, 0])-Hlog(z, [0, 0, 0, 1, 1, 0, 0, 0])+Hlog(z, [1, 1, 0, 1, 1, 1, 1, 1])+Hlog(z, [1, 1, 1, 0, 1, 0, 1, 1])+Hlog(z, [0, 1, 0, 0, 0, 1, 1, 1])-Hlog(z, [0, 0, 1, 0, 0, 1, 0, 0])-Hlog(z, [1, 1, 0, 0, 0, 1, 1, 0])-Hlog(z, [0, 0, 0, 1, 0, 1, 1, 0])-Hlog(z, [0, 0, 1, 1, 0, 1, 1, 0])-Hlog(z, [1, 0, 0, 1, 0, 0, 1, 0])-Hlog(z, [1, 0, 1, 1, 1, 1, 0, 0])-Hlog(z, [1, 0, 0, 1, 0, 0, 0, 0])-Hlog(z, [1, 1, 1, 0, 1, 0, 1, 0])-Hlog(z, [1, 1, 0, 0, 0, 1, 0, 0])-Hlog(z, [1, 1, 1, 0, 1, 0, 0, 0])-Hlog(z, [0, 1, 1, 1, 1, 1, 0, 0])+Hlog(z, [0, 0, 0, 0, 0, 1, 1, 1])+Hlog(z, [0, 1, 0, 1, 0, 1, 1, 1])+Hlog(z, [1, 1, 1, 1, 0, 0, 0, 1])+Hlog(z, [0, 0, 1, 0, 1, 0, 1, 1])+Hlog(z, [0, 0, 0, 0, 1, 1, 0, 1])-Hlog(z, [1, 1, 0, 0, 0, 0, 0, 0])+Hlog(z, [1, 1, 0, 1, 0, 1, 1, 1])+Hlog(z, [0, 0, 0, 1, 0, 0, 1, 1])-Hlog(z, [0, 0, 0, 0, 0, 0, 0, 0])+Hlog(z, [0, 0, 0, 1, 0, 1, 0, 1])-Hlog(z, [1, 1, 0, 0, 1, 1, 0, 0])+Hlog(z, [1, 0, 0, 0, 0, 1, 0, 1])-Hlog(z, [1, 1, 0, 1, 0, 1, 0, 0])-Hlog(z, [1, 0, 1, 0, 1, 0, 1, 0])-Hlog(z, [0, 0, 0, 0, 1, 0, 0, 0])-Hlog(z, [0, 1, 0, 1, 1, 0, 0, 0])-Hlog(z, [0, 1, 0, 0, 0, 1, 0, 0])-Hlog(z, [0, 1, 0, 1, 1, 1, 0, 0])+Hlog(z, [1, 0, 0, 0, 0, 0, 0, 1])+Hlog(z, [0, 0, 1, 0, 0, 1, 0, 1])-Hlog(z, [1, 0, 0, 1, 1, 1, 1, 0])-Hlog(z, [1, 0, 1, 0, 0, 0, 0, 0])+Hlog(z, [0, 1, 0, 0, 0, 0, 1, 1])+Hlog(z, [1, 1, 0, 0, 0, 0, 0, 1])+Hlog(z, [1, 1, 1, 0, 0, 0, 0, 1])-Hlog(z, [1, 1, 1, 0, 0, 0, 0, 0])+Hlog(z, [0, 1, 0, 0, 1, 1, 1, 1])-Hlog(z, [1, 1, 0, 1, 1, 1, 0, 0])+Hlog(z, [0, 0, 0, 0, 0, 1, 0, 1])+Hlog(z, [1, 0, 0, 0, 1, 0, 1, 1])-Hlog(z, [1, 1, 0, 0, 1, 0, 1, 0])-Hlog(z, [0, 0, 0, 0, 0, 0, 1, 0])+Hlog(z, [1, 0, 0, 0, 0, 0, 1, 1])+Hlog(z, [0, 1, 0, 1, 0, 1, 0, 1])-Hlog(z, [1, 0, 1, 1, 1, 0, 1, 0])+Hlog(z, [0, 0, 1, 1, 0, 1, 1, 1])-Hlog(z, [1, 1, 1, 0, 0, 1, 0, 0])-Hlog(z, [1, 1, 0, 1, 1, 0, 0, 0])-Hlog(z, [1, 0, 0, 0, 1, 1, 0, 0])-Hlog(z, [1, 1, 0, 0, 1, 0, 0, 0])-Hlog(z, [0, 1, 0, 0, 1, 0, 1, 0])+Hlog(z, [0, 1, 0, 1, 1, 0, 1, 1])-Hlog(z, [0, 1, 1, 0, 0, 0, 0, 0])+Hlog(z, [1, 0, 1, 0, 1, 0, 0, 1])-Hlog(z, [1, 0, 1, 0, 1, 0, 0, 0])-Hlog(z, [0, 1, 0, 0, 0, 0, 1, 0])-Hlog(z, [0, 0, 0, 1, 1, 1, 1, 0])+Hlog(z, [1, 1, 1, 0, 1, 1, 1, 1])+Hlog(z, [0, 0, 1, 0, 1, 0, 0, 1])-Hlog(z, [1, 1, 0, 0, 1, 1, 1, 0])-Hlog(z, [1, 1, 1, 1, 0, 0, 1, 0])+Hlog(z, [0, 0, 0, 1, 1, 1, 1, 1])-Hlog(z, [1, 0, 1, 1, 0, 1, 1, 0])+Hlog(z, [0, 0, 0, 0, 0, 0, 1, 1])-Hlog(z, [0, 0, 0, 0, 0, 1, 1, 0])-Hlog(z, [0, 1, 1, 0, 0, 0, 1, 0])-Hlog(z, [0, 1, 1, 1, 1, 0, 1, 0])-Hlog(z, [1, 1, 1, 1, 1, 1, 0, 0])+Hlog(z, [1, 0, 0, 1, 1, 0, 0, 1])+Hlog(z, [0, 0, 1, 0, 1, 1, 0, 1])+Hlog(z, [1, 1, 0, 1, 0, 1, 0, 1])+Hlog(z, [0, 1, 0, 0, 1, 0, 0, 1])+Hlog(z, [1, 0, 0, 0, 1, 0, 0, 1])+Hlog(z, [0, 0, 1, 0, 0, 0, 0, 1])-Hlog(z, [0, 1, 0, 1, 0, 0, 1, 0])-Hlog(z, [0, 0, 0, 1, 0, 1, 0, 0])-Hlog(z, [1, 0, 0, 0, 1, 0, 1, 0])+Hlog(z, [0, 1, 0, 1, 0, 0, 0, 1])+Hlog(z, [0, 1, 1, 0, 1, 0, 0, 1])+Hlog(z, [0, 0, 1, 1, 1, 1, 1, 1])+Hlog(z, [1, 0, 1, 0, 1, 0, 1, 1])-Hlog(z, [0, 1, 0, 0, 1, 1, 0, 0])+Hlog(z, [1, 0, 1, 0, 0, 1, 1, 1])+Hlog(z, [0, 0, 1, 1, 0, 0, 1, 1])+Hlog(z, [0, 0, 1, 1, 1, 1, 0, 1])+Hlog(z, [1, 0, 0, 1, 0, 0, 0, 1])+Hlog(z, [0, 0, 0, 0, 1, 1, 1, 1])+Hlog(z, [0, 0, 1, 0, 1, 1, 1, 1])-Hlog(z, [0, 0, 1, 0, 1, 1, 1, 0])-Hlog(z, [0, 1, 0, 0, 0, 1, 1, 0])+Hlog(z, [1, 1, 0, 0, 0, 1, 0, 1])+Hlog(z, [0, 0, 0, 0, 1, 0, 0, 1])+Hlog(z, [1, 1, 1, 0, 0, 1, 0, 1])-Hlog(z, [0, 0, 1, 1, 1, 0, 0, 0])-Hlog(z, [0, 1, 1, 0, 1, 1, 1, 0])-Hlog(z, [0, 1, 0, 1, 0, 1, 0, 0])-Hlog(z, [0, 1, 1, 1, 1, 0, 0, 0])-Hlog(z, [1, 0, 0, 0, 0, 0, 1, 0])+Hlog(z, [0, 0, 0, 1, 1, 0, 1, 1])+Hlog(z, [1, 0, 1, 0, 0, 0, 1, 1])+Hlog(z, [1, 0, 1, 1, 0, 1, 1, 1])-Hlog(z, [1, 0, 0, 0, 1, 1, 1, 0])+Hlog(z, [0, 1, 1, 0, 0, 0, 0, 1])-Hlog(z, [1, 0, 1, 1, 0, 0, 1, 0])+Hlog(z, [1, 1, 1, 1, 1, 0, 1, 1])-Hlog(z, [0, 1, 0, 1, 1, 1, 1, 0])-Hlog(z, [0, 0, 1, 0, 0, 0, 1, 0])-Hlog(z, [0, 0, 0, 1, 0, 0, 1, 0])-Hlog(z, [0, 1, 0, 1, 1, 0, 1, 0])-Hlog(z, [0, 1, 1, 1, 0, 1, 1, 0])-Hlog(z, [1, 0, 0, 0, 0, 1, 0, 0])+Hlog(z, [1, 0, 1, 1, 0, 1, 0, 1])-Hlog(z, [0, 0, 1, 0, 1, 1, 0, 0])+Hlog(z, [1, 1, 1, 1, 0, 1, 1, 1])+Hlog(z, [1, 0, 0, 1, 1, 1, 1, 1])+Hlog(z, [1, 1, 0, 1, 1, 0, 1, 1])+Hlog(z, [0, 1, 0, 1, 0, 0, 1, 1])+Hlog(z, [0, 1, 1, 0, 1, 0, 1, 1])-Hlog(z, [0, 1, 1, 1, 0, 0, 0, 0])+Hlog(z, [0, 1, 1, 0, 1, 1, 0, 1])+Hlog(z, [1, 0, 1, 1, 0, 0, 0, 1])+Hlog(z, [1, 0, 0, 0, 0, 1, 1, 1])-Hlog(z, [1, 1, 0, 1, 1, 1, 1, 0])+Hlog(z, [0, 0, 1, 1, 0, 0, 0, 1])+Hlog(z, [0, 0, 1, 0, 0, 0, 1, 1])-Hlog(z, [0, 1, 0, 1, 0, 0, 0, 0])+Hlog(z, [0, 1, 0, 1, 1, 0, 0, 1])+Hlog(z, [1, 0, 1, 0, 0, 1, 0, 1])-Hlog(z, [1, 1, 1, 0, 0, 0, 1, 0])+Hlog(z, [0, 1, 1, 1, 0, 1, 1, 1])+Hlog(z, [0, 0, 1, 0, 0, 1, 1, 1])-Hlog(z, [0, 0, 1, 1, 1, 1, 1, 0])-Hlog(z, [1, 0, 0, 0, 0, 0, 0, 0])-Hlog(z, [0, 0, 0, 0, 1, 1, 0, 0])-Hlog(z, [0, 0, 1, 0, 0, 0, 0, 0])-Hlog(z, [1, 1, 1, 1, 1, 0, 1, 0])-Hlog(z, [1, 1, 1, 0, 0, 1, 1, 0])-Hlog(z, [1, 0, 0, 1, 1, 0, 1, 0])+Hlog(z, [0, 1, 0, 1, 1, 1, 1, 1])-Hlog(z, [0, 1, 0, 0, 1, 1, 1, 0])+Hlog(z, [0, 0, 0, 0, 1, 0, 1, 1])-Hlog(z, [1, 0, 1, 1, 0, 1, 0, 0])-Hlog(z, [1, 1, 1, 1, 0, 1, 0, 0])+Hlog(z, [0, 0, 0, 1, 0, 0, 0, 1])+Hlog(z, [1, 1, 1, 0, 1, 0, 0, 1])+Hlog(z, [1, 0, 0, 0, 1, 1, 0, 1])+Hlog(z, [1, 0, 0, 1, 1, 1, 0, 1])+Hlog(z, [1, 0, 0, 1, 0, 1, 1, 1])+Hlog(z, [1, 1, 0, 1, 1, 1, 0, 1])+Hlog(z, [1, 0, 1, 1, 1, 1, 1, 1])-Hlog(z, [0, 0, 1, 1, 1, 0, 1, 0])-Hlog(z, [0, 1, 1, 0, 1, 0, 0, 0])-Hlog(z, [1, 1, 1, 0, 1, 1, 1, 0])-Hlog(z, [1, 0, 0, 1, 0, 1, 0, 0])+Hlog(z, [0, 1, 1, 1, 1, 0, 0, 1])-Hlog(z, [1, 0, 1, 1, 1, 1, 1, 0])+Hlog(z, [0, 1, 1, 1, 1, 0, 1, 1])-Hlog(z, [1, 0, 0, 1, 0, 1, 1, 0])+Hlog(z, [1, 1, 1, 0, 0, 1, 1, 1])+Hlog(z, [1, 1, 1, 1, 1, 1, 0, 1])+Hlog(z, [1, 0, 1, 0, 1, 1, 1, 1])-Hlog(z, [1, 0, 1, 0, 1, 1, 1, 0])+Hlog(z, [1, 0, 0, 1, 0, 1, 0, 1])-Hlog(z, [0, 0, 1, 0, 1, 0, 1, 0])+Hlog(z, [1, 0, 0, 1, 1, 0, 1, 1])+Hlog(z, [0, 1, 0, 1, 1, 1, 0, 1])-Hlog(z, [0, 1, 0, 0, 0, 0, 0, 0])+Hlog(z, [1, 1, 1, 1, 1, 0, 0, 1])+Hlog(z, [1, 1, 0, 0, 0, 0, 1, 1])-Hlog(z, [0, 0, 1, 1, 0, 0, 0, 0])+Hlog(z, [0, 1, 1, 1, 1, 1, 0, 1])-Hlog(z, [0, 0, 0, 1, 1, 1, 0, 0])-Hlog(z, [1, 0, 1, 0, 0, 1, 1, 0])+Hlog(z, [1, 0, 1, 1, 1, 1, 0, 1])+Hlog(z, [0, 0, 1, 1, 0, 1, 0, 1])-Hlog(z, [1, 0, 1, 1, 1, 0, 0, 0])+Hlog(z, [1, 1, 0, 1, 0, 0, 1, 1])+Hlog(z, [1, 1, 0, 0, 0, 1, 1, 1])-Hlog(z, [1, 1, 0, 0, 0, 0, 1, 0])+Hlog(z, [0, 1, 0, 0, 1, 0, 1, 1])-Hlog(z, [0, 0, 1, 1, 1, 1, 0, 0])-Hlog(z, [1, 0, 0, 0, 1, 0, 0, 0])+Hlog(z, [0, 1, 1, 1, 0, 0, 1, 1])+Hlog(z, [1, 0, 1, 0, 0, 0, 0, 1])-Hlog(z, [0, 1, 1, 0, 0, 1, 0, 0])+Hlog(z, [0, 0, 1, 1, 1, 0, 1, 1])-Hlog(z, [0, 0, 1, 1, 0, 0, 1, 0])+Hlog(z, [1, 1, 0, 0, 1, 0, 0, 1])+Hlog(z, [0, 1, 1, 0, 0, 0, 1, 1])-Hlog(z, [1, 0, 1, 0, 1, 1, 0, 0])-Hlog(z, [0, 1, 1, 1, 0, 0, 1, 0])+Hlog(z, [1, 0, 1, 1, 1, 0, 0, 1])-Hlog(z, [1, 0, 1, 0, 0, 0, 1, 0])-Hlog(z, [1, 1, 1, 1, 0, 0, 0, 0])-Hlog(z, [1, 0, 1, 1, 0, 0, 0, 0])+Hlog(z, [0, 0, 0, 1, 0, 1, 1, 1])+Hlog(z, [1, 1, 1, 0, 0, 0, 1, 1])+Hlog(z, [1, 1, 0, 0, 1, 1, 0, 1])+Hlog(z, [0, 1, 1, 1, 0, 1, 0, 1])+Hlog(z, [0, 0, 1, 1, 1, 0, 0, 1])+Hlog(z, [1, 1, 1, 1, 0, 0, 1, 1])+Hlog(z, [1, 1, 0, 0, 1, 0, 1, 1])-Hlog(z, [0, 1, 1, 0, 1, 0, 1, 0])+Hlog(z, [1, 1, 0, 1, 1, 0, 0, 1])+Hlog(z, [0, 1, 1, 0, 1, 1, 1, 1])+Hlog(z, [1, 1, 0, 1, 0, 0, 0, 1])-Hlog(z, [1, 0, 0, 1, 1, 0, 0, 0])+Hlog(z, [0, 1, 1, 0, 0, 1, 1, 1])-Hlog(z, [1, 1, 0, 1, 0, 0, 1, 0])-Hlog(z, [1, 1, 1, 1, 1, 0, 0, 0])+Hlog(z, [1, 1, 0, 0, 1, 1, 1, 1])-Hlog(z, [0, 0, 0, 1, 0, 0, 0, 0])-Hlog(z, [0, 1, 0, 1, 0, 1, 1, 0])+Hlog(z, [0, 1, 0, 0, 0, 0, 0, 1])-Hlog(z, [0, 1, 1, 0, 1, 1, 0, 0])-Hlog(z, [1, 1, 0, 1, 0, 0, 0, 0])-Hlog(z, [0, 0, 0, 0, 1, 0, 1, 0])-Hlog(z, [0, 1, 0, 0, 1, 0, 0, 0])-Hlog(z, [1, 0, 0, 0, 0, 1, 1, 0])-Hlog(z, [0, 0, 0, 1, 1, 0, 1, 0])-Hlog(z, [0, 0, 0, 0, 1, 1, 1, 0])-Hlog(z, [1, 0, 0, 1, 1, 1, 0, 0])+Hlog(z, [1, 0, 0, 0, 1, 1, 1, 1])+Hlog(z, [0, 1, 0, 0, 0, 1, 0, 1])+Hlog(z, [0, 1, 1, 0, 0, 1, 0, 1])+Hlog(z, [0, 0, 0, 1, 1, 1, 0, 1])+Hlog(z, [1, 1, 1, 1, 0, 1, 0, 1])-Hlog(z, [0, 0, 1, 1, 0, 1, 0, 0])-Hlog(z, [1, 1, 1, 1, 0, 1, 1, 0])-Hlog(z, [0, 0, 1, 0, 0, 1, 1, 0])+Hlog(z, [1, 0, 1, 1, 0, 0, 1, 1])-Hlog(z, [1, 1, 0, 1, 1, 0, 1, 0])+Hlog(z, [1, 0, 0, 1, 0, 0, 1, 1])-Hlog(z, [0, 0, 0, 0, 0, 1, 0, 0])+Hlog(z, [0, 1, 0, 0, 1, 1, 0, 1])+Hlog(z, [0, 1, 1, 1, 0, 0, 0, 1])-Hlog(z, [0, 1, 1, 0, 0, 1, 1, 0])+Hlog(z, [1, 0, 1, 1, 1, 0, 1, 1])-Hlog(z, [1, 0, 1, 0, 0, 1, 0, 0])-Hlog(z, [0, 0, 1, 0, 1, 0, 0, 0])+Hlog(z, [1, 1, 1, 0, 1, 1, 0, 1])+Hlog(z, [1, 0, 1, 0, 1, 1, 0, 1])+Hlog(z, [1, 1, 1, 1, 1, 1, 1, 1])+2*zeta[2]*Hlog(z, [0, 1, 1, 0, 0, 0])-zeta[2]^2*Hlog(z, [1, 0, 1, 1])+(4/5)*zeta[2]^2*Hlog(z, [0, 0, 0, 0])+2*zeta[2]*Hlog(z, [1, 1, 0, 1, 0, 0])+2*zeta[2]*Hlog(z, [0, 0, 0, 0, 1, 0])+2*zeta[2]*Hlog(z, [0, 1, 0, 0, 1, 0])+2*zeta[2]*Hlog(z, [0, 1, 0, 1, 0, 0])+2*zeta[2]*Hlog(z, [0, 0, 0, 1, 0, 0])+2*zeta[2]*Hlog(z, [0, 0, 1, 1, 1, 0])+2*zeta[2]*Hlog(z, [0, 1, 1, 1, 1, 0])+(4/5)*zeta[2]^2*Hlog(z, [1, 0, 0, 0])+2*zeta[2]*Hlog(z, [1, 0, 1, 1, 0, 0])+2*zeta[2]*Hlog(z, [1, 1, 0, 0, 0, 0])+2*zeta[2]*Hlog(z, [1, 0, 1, 0, 0, 0])+2*zeta[2]*Hlog(z, [1, 0, 0, 0, 1, 0])+2*zeta[2]*Hlog(z, [0, 0, 1, 0, 1, 0])+(16/35)*zeta[2]^3*Hlog(z, [1, 0])+2*zeta[2]*Hlog(z, [1, 0, 0, 0, 0, 0])+2*zeta[2]*Hlog(z, [0, 1, 1, 0, 1, 0])+2*zeta[2]*Hlog(z, [1, 1, 1, 1, 1, 0])+2*zeta[2]*Hlog(z, [1, 1, 1, 1, 0, 0])-zeta[2]^2*Hlog(z, [0, 0, 0, 1])-zeta[2]^2*Hlog(z, [1, 0, 0, 1])+2*zeta[2]*Hlog(z, [1, 1, 0, 1, 1, 0])+I*Pi*Hlog(z, [0, 0, 1, 0, 1, 1, 0])+I*Pi*Hlog(z, [0, 0, 1, 0, 0, 0, 0])+I*Pi*Hlog(z, [0, 0, 0, 0, 1, 1, 1])+I*Pi*Hlog(z, [0, 0, 0, 0, 1, 0, 0])+I*Pi*Hlog(z, [1, 0, 0, 1, 1, 0, 1])+I*Pi*Hlog(z, [0, 1, 1, 1, 1, 0, 1])+I*Pi*Hlog(z, [0, 1, 0, 1, 1, 1, 0])+I*Pi*Hlog(z, [1, 0, 1, 0, 1, 0, 0])+I*Pi*Hlog(z, [1, 1, 1, 0, 0, 1, 1])+I*Pi*Hlog(z, [0, 0, 0, 0, 0, 1, 0])+I*Pi*Hlog(z, [1, 0, 0, 1, 0, 0, 0])+I*Pi*Hlog(z, [0, 1, 1, 1, 1, 1, 0])+I*Pi*Hlog(z, [1, 1, 0, 0, 0, 0, 0])+I*Pi*Hlog(z, [0, 0, 1, 0, 0, 0, 1])+I*Pi*Hlog(z, [0, 0, 1, 0, 1, 1, 1])+I*Pi*Hlog(z, [1, 0, 1, 0, 0, 1, 1])+I*Pi*Hlog(z, [0, 1, 0, 0, 1, 0, 0])+I*Pi*Hlog(z, [1, 1, 1, 1, 0, 1, 0])+I*Pi*Hlog(z, [1, 1, 1, 1, 1, 0, 1])+I*Pi*Hlog(z, [0, 0, 0, 1, 0, 0, 1])+I*Pi*Hlog(z, [1, 0, 0, 0, 0, 0, 1])+I*Pi*Hlog(z, [1, 1, 1, 1, 0, 0, 1])+I*Pi*Hlog(z, [1, 1, 1, 1, 0, 1, 1])+I*Pi*Hlog(z, [1, 1, 1, 0, 1, 1, 0])+I*Pi*Hlog(z, [0, 0, 1, 1, 0, 0, 1])+I*Pi*Hlog(z, [1, 0, 1, 0, 0, 0, 0])+I*Pi*Hlog(z, [0, 0, 0, 0, 1, 0, 1])+I*Pi*Hlog(z, [1, 0, 1, 1, 1, 0, 1])+I*Pi*Hlog(z, [0, 0, 1, 0, 1, 0, 1])+I*Pi*Hlog(z, [0, 0, 0, 1, 1, 0, 0])+I*Pi*Hlog(z, [0, 1, 0, 0, 0, 0, 1])+I*Pi*Hlog(z, [1, 0, 0, 0, 0, 1, 1])+I*Pi*Hlog(z, [1, 0, 1, 1, 1, 1, 0])+I*Pi*Hlog(z, [1, 0, 1, 0, 1, 1, 1])+I*Pi*Hlog(z, [1, 1, 0, 0, 0, 0, 1])+I*Pi*Hlog(z, [0, 1, 0, 0, 0, 0, 0])+I*Pi*Hlog(z, [1, 0, 1, 1, 0, 1, 0])+I*Pi*Hlog(z, [0, 1, 1, 1, 0, 1, 0])+I*Pi*Hlog(z, [1, 0, 1, 0, 1, 0, 1])+I*Pi*Hlog(z, [0, 1, 1, 0, 0, 0, 0])+I*Pi*Hlog(z, [0, 0, 0, 1, 1, 1, 0])+I*Pi*Hlog(z, [0, 0, 0, 0, 0, 1, 1])+I*Pi*Hlog(z, [1, 1, 0, 0, 1, 0, 0])+I*Pi*Hlog(z, [0, 0, 0, 1, 1, 1, 1])+I*Pi*Hlog(z, [0, 1, 1, 0, 0, 1, 1])+I*Pi*Hlog(z, [1, 0, 0, 0, 1, 1, 1])+I*Pi*Hlog(z, [0, 0, 0, 1, 0, 1, 0])+I*Pi*Hlog(z, [0, 1, 1, 1, 0, 1, 1])+I*Pi*Hlog(z, [1, 1, 0, 0, 0, 1, 1])+I*Pi*Hlog(z, [0, 0, 1, 0, 1, 0, 0])+I*Pi*Hlog(z, [0, 1, 0, 0, 1, 0, 1])+I*Pi*Hlog(z, [1, 1, 0, 1, 0, 0, 1])+I*Pi*Hlog(z, [1, 1, 0, 1, 1, 1, 1])+I*Pi*Hlog(z, [0, 0, 1, 1, 0, 1, 0])+I*Pi*Hlog(z, [1, 0, 0, 1, 1, 1, 0])+I*Pi*Hlog(z, [0, 1, 0, 1, 1, 0, 1])+I*Pi*Hlog(z, [0, 1, 0, 1, 1, 0, 0])+I*Pi*Hlog(z, [1, 1, 0, 1, 0, 1, 0])+I*Pi*Hlog(z, [0, 1, 0, 1, 0, 1, 1])+I*Pi*Hlog(z, [1, 1, 1, 1, 1, 0, 0])+I*Pi*Hlog(z, [1, 1, 1, 0, 1, 0, 0])+I*Pi*Hlog(z, [0, 1, 0, 1, 1, 1, 1])+I*Pi*Hlog(z, [0, 1, 1, 1, 1, 1, 1])+I*Pi*Hlog(z, [1, 1, 1, 0, 0, 1, 0])+I*Pi*Hlog(z, [0, 0, 1, 1, 1, 0, 0])+I*Pi*Hlog(z, [1, 0, 0, 0, 0, 0, 0])+I*Pi*Hlog(z, [0, 1, 1, 0, 0, 0, 1])+I*Pi*Hlog(z, [0, 0, 1, 1, 0, 0, 0])+I*Pi*Hlog(z, [1, 1, 0, 0, 1, 1, 0])+I*Pi*Hlog(z, [0, 0, 0, 0, 1, 1, 0])+I*Pi*Hlog(z, [1, 0, 0, 1, 1, 0, 0])+I*Pi*Hlog(z, [0, 0, 1, 1, 1, 0, 1])+I*Pi*Hlog(z, [0, 1, 1, 0, 0, 1, 0])+I*Pi*Hlog(z, [1, 1, 0, 0, 0, 1, 0])+I*Pi*Hlog(z, [1, 0, 1, 1, 1, 1, 1])+I*Pi*Hlog(z, [1, 0, 1, 0, 0, 1, 0])+I*Pi*Hlog(z, [1, 1, 0, 1, 1, 0, 0])+I*Pi*Hlog(z, [1, 0, 1, 1, 0, 0, 0])+I*Pi*Hlog(z, [0, 0, 0, 0, 0, 0, 0])+I*Pi*Hlog(z, [0, 0, 0, 0, 0, 0, 1])+I*Pi*Hlog(z, [1, 0, 0, 0, 1, 0, 0])+I*Pi*Hlog(z, [1, 1, 0, 0, 1, 1, 1])+I*Pi*Hlog(z, [0, 1, 1, 1, 0, 0, 1])+I*Pi*Hlog(z, [1, 0, 0, 0, 0, 1, 0])+I*Pi*Hlog(z, [1, 0, 0, 0, 1, 0, 1])+I*Pi*Hlog(z, [0, 0, 0, 1, 1, 0, 1])+I*Pi*Hlog(z, [0, 0, 1, 1, 1, 1, 1])+I*Pi*Hlog(z, [0, 0, 1, 0, 0, 1, 1])+I*Pi*Hlog(z, [1, 0, 1, 1, 0, 0, 1])+I*Pi*Hlog(z, [1, 0, 0, 1, 1, 1, 1])+I*Pi*Hlog(z, [1, 1, 1, 1, 1, 1, 0])+I*Pi*Hlog(z, [0, 1, 0, 1, 0, 0, 1])+I*Pi*Hlog(z, [1, 0, 0, 0, 1, 1, 0])+I*Pi*Hlog(z, [1, 1, 1, 0, 1, 1, 1])+I*Pi*Hlog(z, [0, 1, 1, 0, 1, 0, 1])+I*Pi*Hlog(z, [1, 1, 0, 0, 1, 0, 1])+I*Pi*Hlog(z, [0, 1, 0, 1, 0, 0, 0])+I*Pi*Hlog(z, [0, 0, 1, 1, 0, 1, 1])+I*Pi*Hlog(z, [0, 1, 0, 0, 1, 1, 1])+I*Pi*Hlog(z, [1, 1, 1, 1, 1, 1, 1])+I*Pi*Hlog(z, [1, 1, 1, 0, 0, 0, 1])+I*Pi*Hlog(z, [1, 0, 1, 1, 1, 0, 0])+I*Pi*Hlog(z, [1, 1, 1, 1, 0, 0, 0])+I*Pi*Hlog(z, [0, 1, 0, 0, 0, 1, 1])+I*Pi*Hlog(z, [1, 1, 0, 1, 1, 1, 0])+I*Pi*Hlog(z, [0, 1, 1, 0, 1, 0, 0])+I*Pi*Hlog(z, [1, 0, 0, 1, 0, 1, 0])+I*Pi*Hlog(z, [0, 1, 0, 0, 0, 1, 0])+I*Pi*Hlog(z, [1, 1, 0, 1, 0, 0, 0])+I*Pi*Hlog(z, [1, 0, 0, 1, 0, 0, 1])+I*Pi*Hlog(z, [1, 1, 1, 0, 0, 0, 0])+I*Pi*Hlog(z, [0, 0, 1, 0, 0, 1, 0])+I*Pi*Hlog(z, [1, 1, 1, 0, 1, 0, 1])+I*Pi*Hlog(z, [0, 1, 1, 1, 1, 0, 0])+I*Pi*Hlog(z, [0, 1, 0, 0, 1, 1, 0])+I*Pi*Hlog(z, [1, 0, 1, 0, 0, 0, 1])+I*Pi*Hlog(z, [1, 1, 0, 1, 0, 1, 1])+I*Pi*Hlog(z, [0, 1, 0, 1, 0, 1, 0])+I*Pi*Hlog(z, [0, 0, 0, 1, 0, 0, 0])+I*Pi*Hlog(z, [1, 0, 0, 1, 0, 1, 1])+I*Pi*Hlog(z, [0, 1, 1, 0, 1, 1, 0])+I*Pi*Hlog(z, [0, 0, 0, 1, 0, 1, 1])+I*Pi*Hlog(z, [0, 1, 1, 0, 1, 1, 1])+I*Pi*Hlog(z, [1, 0, 1, 1, 0, 1, 1])+I*Pi*Hlog(z, [0, 0, 1, 1, 1, 1, 0])+I*Pi*Hlog(z, [1, 0, 1, 0, 1, 1, 0])+I*Pi*Hlog(z, [0, 1, 1, 1, 0, 0, 0])+I*Pi*Hlog(z, [1, 1, 0, 1, 1, 0, 1])</Text-field>
</Output>
</Group>
</Section>
</Section>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">Table 2</Text-field></Title>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2"><Equation executable="false" style="Heading 2" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JlEic0YnLyUlYm9sZEdRJmZhbHNlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEiPUYnRi8vRjZRJ25vcm1hbEYnLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1JI21uR0YkNiVRIjNGJ0YvRjxGL0Y8">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JlEic0YnLyUlYm9sZEdRJmZhbHNlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEiPUYnRi8vRjZRJ25vcm1hbEYnLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1JI21uR0YkNiVRIjNGJ0YvRjxGL0Y8</Equation></Text-field></Title>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjNGJ0Y5LyUlc2l6ZUdRIzE0RicvJSVib2xkR0YxRi8vJTBmb250X3N0eWxlX25hbWVHUSpIZWFkaW5nfjNGJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjNGJ0Y5LyUlc2l6ZUdRIzE0RicvJSVib2xkR0YxRi8vJTBmb250X3N0eWxlX25hbWVHUSpIZWFkaW5nfjNGJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRic=</Equation></Text-field></Title>
<Group labelreference="L40" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVldmFsRidGL0YyLUY2NiQtRiM2Jy1GLDYlUS9maWJyYXRpb25CYXNpc0YnRi9GMi1GNjYkLUYjNi0tSSNtb0dGJDYtUSomdW1pbnVzMDtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRlAvJSlzdHJldGNoeUdGUC8lKnN5bW1ldHJpY0dGUC8lKGxhcmdlb3BHRlAvJS5tb3ZhYmxlbGltaXRzR0ZQLyUnYWNjZW50R0ZQLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGaW4tSSNtbkdGJDYkUSIyRidGTC1JK211bmRlcm92ZXJHRiQ2Jy1GSTYtUSYmU3VtO0YnRkwvRk9RJnVuc2V0RicvRlJGZ28vRlRGMS9GVkZnby9GWEYxL0ZaRjEvRmZuRmdvL0ZoblEmMC4wZW1GJy9GW29RLDAuMTY2NjY2N2VtRictRiM2Ji1GLDYlUSJhRidGL0YyLUZJNi1RIj1GJ0ZMRk5GUUZTRlVGV0ZZRmVuL0ZoblEsMC4yNzc3Nzc4ZW1GJy9GW29GW3EtRl1vNiRRIjBGJ0ZMRkwtRiM2JC1GXW82JFEiMUYnRkxGTEZlbi8lLGFjY2VudHVuZGVyR0ZQLUZhbzYnRmNvLUYjNiYtRiw2JVEiYkYnRi9GMkZncEZdcUZMRmBxRmVuRmVxLUZhbzYnRmNvLUYjNiYtRiw2JVEiY0YnRi9GMkZncEZdcUZMRmBxRmVuRmVxLUZhbzYnRmNvLUYjNiYtRiw2JVEiZEYnRi9GMkZncEZdcUZMRmBxRmVuRmVxLUYsNiVRJUhsb2dGJ0YvRjItRjY2JC1GIzYmRmJxLUZJNi1RIixGJ0ZMRk4vRlJGMUZTRlVGV0ZZRmVuRl5wL0Zbb1EsMC4zMzMzMzMzZW1GJy1GNjYmLUYjNi9GXXFGY3NGZHBGY3MtRkk2LVEifkYnRkxGTkZRRlNGVUZXRllGZW5GXnAvRltvRl9wLUYsNiVRInpGJ0YvRjJGY3NGW3JGY3NGYnJGY3NGaXJGTEZMLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkxGTEZjcy1GNjYmLUYjNiRGYXRGTEZMRmR0Rmd0RkxGTEZjcy1GNjYmLUYjNictRiw2JVEmZGVsdGFGJy9GMEZQRkxGanRGZ3BGYnFGTEZMRmR0Rmd0RkxGTC8lK2V4ZWN1dGFibGVHRlBGTEZMRmZ1Rkw=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVldmFsRidGL0YyLUY2NiQtRiM2Jy1GLDYlUS9maWJyYXRpb25CYXNpc0YnRi9GMi1GNjYkLUYjNi0tSSNtb0dGJDYtUSomdW1pbnVzMDtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRlAvJSlzdHJldGNoeUdGUC8lKnN5bW1ldHJpY0dGUC8lKGxhcmdlb3BHRlAvJS5tb3ZhYmxlbGltaXRzR0ZQLyUnYWNjZW50R0ZQLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGaW4tSSNtbkdGJDYkUSIyRidGTC1JK211bmRlcm92ZXJHRiQ2Jy1GSTYtUSYmU3VtO0YnRkwvRk9RJnVuc2V0RicvRlJGZ28vRlRGMS9GVkZnby9GWEYxL0ZaRjEvRmZuRmdvL0ZoblEmMC4wZW1GJy9GW29RLDAuMTY2NjY2N2VtRictRiM2Ji1GLDYlUSJhRidGL0YyLUZJNi1RIj1GJ0ZMRk5GUUZTRlVGV0ZZRmVuL0ZoblEsMC4yNzc3Nzc4ZW1GJy9GW29GW3EtRl1vNiRRIjBGJ0ZMRkwtRiM2JC1GXW82JFEiMUYnRkxGTEZlbi8lLGFjY2VudHVuZGVyR0ZQLUZhbzYnRmNvLUYjNiYtRiw2JVEiYkYnRi9GMkZncEZdcUZMRmBxRmVuRmVxLUZhbzYnRmNvLUYjNiYtRiw2JVEiY0YnRi9GMkZncEZdcUZMRmBxRmVuRmVxLUZhbzYnRmNvLUYjNiYtRiw2JVEiZEYnRi9GMkZncEZdcUZMRmBxRmVuRmVxLUYsNiVRJUhsb2dGJ0YvRjItRjY2JC1GIzYmRmJxLUZJNi1RIixGJ0ZMRk4vRlJGMUZTRlVGV0ZZRmVuRl5wL0Zbb1EsMC4zMzMzMzMzZW1GJy1GNjYmLUYjNi9GXXFGY3NGZHBGY3MtRkk2LVEifkYnRkxGTkZRRlNGVUZXRllGZW5GXnAvRltvRl9wLUYsNiVRInpGJ0YvRjJGY3NGW3JGY3NGYnJGY3NGaXJGTEZMLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkxGTEZjcy1GNjYmLUYjNiRGYXRGTEZMRmR0Rmd0RkxGTEZjcy1GNjYmLUYjNictRiw2JVEmZGVsdGFGJy9GMEZQRkxGanRGZ3BGYnFGTEZMRmR0Rmd0RkxGTC8lK2V4ZWN1dGFibGVHRlBGTEZMRmZ1Rkw=</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">(19/5)*zeta[2]^2*Hlog(z, [1, 1])-34*zeta[2]*Hlog(z, [0, 0, 1, 0])-30*zeta[2]*Hlog(z, [1, 1, 1, 0])-8*zeta[2]*Hlog(z, [0, 0, 0, 1])-8*zeta[2]*Hlog(z, [1, 0, 0, 1])-12*zeta[2]^2*Hlog(z, [1, 0])+(19/5)*zeta[2]^2*Hlog(z, [0, 1])+20*Hlog(z, [1, 0, 0, 0, 0, 0])-10*Hlog(z, [1, 1, 0, 0, 1, 1])-14*Hlog(z, [1, 0, 0, 1, 0, 1])-18*Hlog(z, [0, 1, 0, 0, 0, 1])-8*Hlog(z, [0, 1, 1, 1, 0, 1])+20*Hlog(z, [0, 0, 0, 0, 0, 0])-16*Hlog(z, [1, 0, 1, 0, 0, 1])+10*Hlog(z, [0, 0, 1, 1, 0, 0])+8*Hlog(z, [1, 1, 1, 1, 0, 0])+4*Hlog(z, [1, 1, 0, 1, 1, 0])+10*Hlog(z, [1, 0, 1, 1, 0, 0])+18*Hlog(z, [1, 1, 0, 0, 0, 0])+16*Hlog(z, [1, 0, 1, 0, 0, 0])+12*Hlog(z, [1, 0, 0, 0, 1, 0])+8*Hlog(z, [0, 0, 1, 0, 1, 0])-18*Hlog(z, [1, 1, 0, 0, 0, 1])-8*Hlog(z, [0, 0, 1, 0, 1, 1])-10*Hlog(z, [1, 0, 1, 1, 0, 1])+8*Hlog(z, [1, 0, 1, 0, 1, 0])+8*Hlog(z, [0, 1, 1, 1, 0, 0])+2*Hlog(z, [1, 0, 1, 1, 1, 0])-14*Hlog(z, [0, 0, 0, 1, 0, 1])+6*Hlog(z, [0, 1, 1, 0, 1, 0])-12*Hlog(z, [1, 1, 0, 1, 0, 1])-6*Hlog(z, [1, 1, 1, 0, 1, 1])-6*Hlog(z, [0, 0, 0, 1, 1, 1])-2*Hlog(z, [1, 0, 1, 1, 1, 1])-12*Hlog(z, [0, 0, 0, 0, 1, 1])-16*Hlog(z, [0, 0, 1, 0, 0, 1])-2*Hlog(z, [0, 0, 1, 1, 1, 1])-10*Hlog(z, [0, 0, 1, 1, 0, 1])+14*Hlog(z, [1, 0, 0, 1, 0, 0])+10*Hlog(z, [1, 1, 0, 0, 1, 0])-8*Hlog(z, [1, 0, 1, 0, 1, 1])-10*Hlog(z, [0, 1, 0, 0, 1, 1])-4*Hlog(z, [1, 1, 0, 1, 1, 1])-20*Hlog(z, [0, 0, 0, 0, 0, 1])-12*Hlog(z, [0, 1, 0, 1, 0, 1])+6*Hlog(z, [0, 0, 0, 1, 1, 0])-8*Hlog(z, [1, 1, 1, 1, 0, 1])-14*Hlog(z, [1, 1, 1, 0, 0, 1])-4*Hlog(z, [0, 1, 0, 1, 1, 1])+12*Hlog(z, [0, 0, 0, 0, 1, 0])+10*Hlog(z, [0, 1, 0, 0, 1, 0])+12*Hlog(z, [0, 1, 0, 1, 0, 0])+14*Hlog(z, [0, 0, 0, 1, 0, 0])+2*Hlog(z, [0, 0, 1, 1, 1, 0])-14*Hlog(z, [0, 1, 1, 0, 0, 1])+18*Hlog(z, [0, 1, 0, 0, 0, 0])+6*Hlog(z, [1, 0, 0, 1, 1, 0])+4*Hlog(z, [0, 1, 0, 1, 1, 0])+16*Hlog(z, [0, 0, 1, 0, 0, 0])-6*Hlog(z, [1, 0, 0, 1, 1, 1])-20*Hlog(z, [1, 0, 0, 0, 0, 1])+14*Hlog(z, [1, 1, 1, 0, 0, 0])-6*Hlog(z, [0, 1, 1, 0, 1, 1])+6*Hlog(z, [1, 1, 1, 0, 1, 0])-12*Hlog(z, [1, 0, 0, 0, 1, 1])+14*Hlog(z, [0, 1, 1, 0, 0, 0])+12*Hlog(z, [1, 1, 0, 1, 0, 0])-42*zeta[2]*Hlog(z, [1, 0, 0, 0])-38*zeta[2]*Hlog(z, [1, 1, 0, 0])-8*zeta[2]*Hlog(z, [1, 1, 1, 1])-8*zeta[2]*Hlog(z, [0, 1, 0, 1])-30*zeta[2]*Hlog(z, [0, 1, 1, 0])-34*zeta[2]*Hlog(z, [1, 0, 1, 0])-12*zeta[2]^2*Hlog(z, [0, 0])-8*zeta[2]*Hlog(z, [0, 0, 1, 1])-8*zeta[2]*Hlog(z, [0, 1, 1, 1])-38*zeta[2]*Hlog(z, [0, 1, 0, 0])-8*zeta[2]*Hlog(z, [1, 1, 0, 1])-8*zeta[2]*Hlog(z, [1, 0, 1, 1])-42*zeta[2]*Hlog(z, [0, 0, 0, 0])-(14*I)*Pi*Hlog(z, [0, 0, 0, 1, 0])-(4*I)*Pi*Hlog(z, [1, 1, 0, 1, 1])-(6*I)*Pi*Hlog(z, [0, 0, 0, 1, 1])-(8*I)*Pi*Hlog(z, [0, 0, 1, 0, 1])-(16*I)*Pi*Hlog(z, [1, 0, 1, 0, 0])-(12*I)*Pi*Hlog(z, [0, 1, 0, 1, 0])-(10*I)*Pi*Hlog(z, [1, 0, 1, 1, 0])-(20*I)*Pi*Hlog(z, [0, 0, 0, 0, 0])-(18*I)*Pi*Hlog(z, [0, 1, 0, 0, 0])-(12*I)*Pi*Hlog(z, [1, 0, 0, 0, 1])-(12*I)*Pi*Hlog(z, [1, 1, 0, 1, 0])-(6*I)*Pi*Hlog(z, [1, 1, 1, 0, 1])-(10*I)*Pi*Hlog(z, [0, 0, 1, 1, 0])-(14*I)*Pi*Hlog(z, [1, 1, 1, 0, 0])-(14*I)*Pi*Hlog(z, [0, 1, 1, 0, 0])-(2*I)*Pi*Hlog(z, [1, 0, 1, 1, 1])-(16*I)*Pi*Hlog(z, [0, 0, 1, 0, 0])-(4*I)*Pi*Hlog(z, [0, 1, 0, 1, 1])-(10*I)*Pi*Hlog(z, [0, 1, 0, 0, 1])-(8*I)*Pi*Hlog(z, [1, 1, 1, 1, 0])-(10*I)*Pi*Hlog(z, [1, 1, 0, 0, 1])-(12*I)*Pi*Hlog(z, [0, 0, 0, 0, 1])-(18*I)*Pi*Hlog(z, [1, 1, 0, 0, 0])-(6*I)*Pi*Hlog(z, [1, 0, 0, 1, 1])-(2*I)*Pi*Hlog(z, [0, 0, 1, 1, 1])-(6*I)*Pi*Hlog(z, [0, 1, 1, 0, 1])-(20*I)*Pi*Hlog(z, [1, 0, 0, 0, 0])-(8*I)*Pi*Hlog(z, [0, 1, 1, 1, 0])-(14*I)*Pi*Hlog(z, [1, 0, 0, 1, 0])-(8*I)*Pi*Hlog(z, [1, 0, 1, 0, 1])+(2*I)*Pi*zeta[2]*Hlog(z, [0, 1, 0])+(2*I)*Pi*zeta[2]*Hlog(z, [1, 0, 0])+(2*I)*Pi*Hlog(z, [0, 1, 1])*zeta[2]+(2*I)*Pi*Hlog(z, [1, 1, 1])*zeta[2]+(2*I)*Pi*Hlog(z, [0, 0, 1])*zeta[2]+(2*I)*Pi*Hlog(z, [1, 0, 1])*zeta[2]+44*Hlog(z, [1])*zeta[2]*zeta[3]+(2*I)*Pi*zeta[2]*Hlog(z, [0, 0, 0])+(2*I)*Pi*zeta[2]*Hlog(z, [1, 1, 0])-120*Hlog(z, [1])*zeta[5]-28*Hlog(z, [0, 1, 1])*zeta[3]-28*Hlog(z, [1, 1, 1])*zeta[3]-36*Hlog(z, [0, 0, 1])*zeta[3]-36*Hlog(z, [1, 0, 1])*zeta[3]+(139/35)*zeta[2]^3-22*zeta[3]^2</Text-field>
</Output>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjRGJ0Y5LyUlc2l6ZUdRIzE0RicvJSVib2xkR0YxRi8vJTBmb250X3N0eWxlX25hbWVHUSpIZWFkaW5nfjNGJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjRGJ0Y5LyUlc2l6ZUdRIzE0RicvJSVib2xkR0YxRi8vJTBmb250X3N0eWxlX25hbWVHUSpIZWFkaW5nfjNGJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRic=</Equation></Text-field></Title>
<Group labelreference="L71" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVldmFsRidGL0YyLUY2NiQtRiM2Jy1GLDYlUS9maWJyYXRpb25CYXNpc0YnRi9GMi1GNjYkLUYjNi4tSSNtb0dGJDYtUSomdW1pbnVzMDtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRlAvJSlzdHJldGNoeUdGUC8lKnN5bW1ldHJpY0dGUC8lKGxhcmdlb3BHRlAvJS5tb3ZhYmxlbGltaXRzR0ZQLyUnYWNjZW50R0ZQLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGaW4tSSNtbkdGJDYkUSIyRidGTC1JK211bmRlcm92ZXJHRiQ2Jy1GSTYtUSYmU3VtO0YnRkwvRk9RJnVuc2V0RicvRlJGZ28vRlRGMS9GVkZnby9GWEYxL0ZaRjEvRmZuRmdvL0ZoblEmMC4wZW1GJy9GW29RLDAuMTY2NjY2N2VtRictRiM2Ji1GLDYlUSJhRidGL0YyLUZJNi1RIj1GJ0ZMRk5GUUZTRlVGV0ZZRmVuL0ZoblEsMC4yNzc3Nzc4ZW1GJy9GW29GW3EtRl1vNiRRIjBGJ0ZMRkwtRiM2JC1GXW82JFEiMUYnRkxGTEZlbi8lLGFjY2VudHVuZGVyR0ZQLUZhbzYnRmNvLUYjNiYtRiw2JVEiYkYnRi9GMkZncEZdcUZMRmBxRmVuRmVxLUZhbzYnRmNvLUYjNiYtRiw2JVEiY0YnRi9GMkZncEZdcUZMRmBxRmVuRmVxLUZhbzYnRmNvLUYjNiYtRiw2JVEiZEYnRi9GMkZncEZdcUZMRmBxRmVuRmVxLUZhbzYnRmNvLUYjNiYtRiw2JVEiZUYnRi9GMkZncEZdcUZMRmBxRmVuRmVxLUYsNiVRJUhsb2dGJ0YvRjItRjY2JC1GIzYmRmJxLUZJNi1RIixGJ0ZMRk4vRlJGMUZTRlVGV0ZZRmVuRl5wL0Zbb1EsMC4zMzMzMzMzZW1GJy1GNjYmLUYjNjFGXXFGanNGZHBGanMtRkk2LVEifkYnRkxGTkZRRlNGVUZXRllGZW5GXnAvRltvRl9wLUYsNiVRInpGJ0YvRjJGanNGW3JGanNGYnJGanNGaXJGanNGYHNGTEZMLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkxGTEZqcy1GNjYmLUYjNiRGaHRGTEZMRlt1Rl51RkxGTEZqcy1GNjYmLUYjNictRiw2JVEmZGVsdGFGJy9GMEZQRkxGYXVGZ3BGYnFGTEZMRlt1Rl51RkxGTC8lK2V4ZWN1dGFibGVHRlBGTEZMRl12Rkw=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVldmFsRidGL0YyLUY2NiQtRiM2Jy1GLDYlUS9maWJyYXRpb25CYXNpc0YnRi9GMi1GNjYkLUYjNi4tSSNtb0dGJDYtUSomdW1pbnVzMDtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRlAvJSlzdHJldGNoeUdGUC8lKnN5bW1ldHJpY0dGUC8lKGxhcmdlb3BHRlAvJS5tb3ZhYmxlbGltaXRzR0ZQLyUnYWNjZW50R0ZQLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGaW4tSSNtbkdGJDYkUSIyRidGTC1JK211bmRlcm92ZXJHRiQ2Jy1GSTYtUSYmU3VtO0YnRkwvRk9RJnVuc2V0RicvRlJGZ28vRlRGMS9GVkZnby9GWEYxL0ZaRjEvRmZuRmdvL0ZoblEmMC4wZW1GJy9GW29RLDAuMTY2NjY2N2VtRictRiM2Ji1GLDYlUSJhRidGL0YyLUZJNi1RIj1GJ0ZMRk5GUUZTRlVGV0ZZRmVuL0ZoblEsMC4yNzc3Nzc4ZW1GJy9GW29GW3EtRl1vNiRRIjBGJ0ZMRkwtRiM2JC1GXW82JFEiMUYnRkxGTEZlbi8lLGFjY2VudHVuZGVyR0ZQLUZhbzYnRmNvLUYjNiYtRiw2JVEiYkYnRi9GMkZncEZdcUZMRmBxRmVuRmVxLUZhbzYnRmNvLUYjNiYtRiw2JVEiY0YnRi9GMkZncEZdcUZMRmBxRmVuRmVxLUZhbzYnRmNvLUYjNiYtRiw2JVEiZEYnRi9GMkZncEZdcUZMRmBxRmVuRmVxLUZhbzYnRmNvLUYjNiYtRiw2JVEiZUYnRi9GMkZncEZdcUZMRmBxRmVuRmVxLUYsNiVRJUhsb2dGJ0YvRjItRjY2JC1GIzYmRmJxLUZJNi1RIixGJ0ZMRk4vRlJGMUZTRlVGV0ZZRmVuRl5wL0Zbb1EsMC4zMzMzMzMzZW1GJy1GNjYmLUYjNjFGXXFGanNGZHBGanMtRkk2LVEifkYnRkxGTkZRRlNGVUZXRllGZW5GXnAvRltvRl9wLUYsNiVRInpGJ0YvRjJGanNGW3JGanNGYnJGanNGaXJGanNGYHNGTEZMLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkxGTEZqcy1GNjYmLUYjNiRGaHRGTEZMRlt1Rl51RkxGTEZqcy1GNjYmLUYjNictRiw2JVEmZGVsdGFGJy9GMEZQRkxGYXVGZ3BGYnFGTEZMRlt1Rl51RkxGTC8lK2V4ZWN1dGFibGVHRlBGTEZMRl12Rkw=</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">-(16*I)*Pi*Hlog(z, [1, 0, 0, 1, 1, 0])-(14*I)*Pi*Hlog(z, [0, 1, 0, 1, 1, 0])-(26*I)*Pi*Hlog(z, [0, 0, 1, 0, 0, 0])-(6*I)*Pi*Hlog(z, [1, 0, 0, 1, 1, 1])-(24*I)*Pi*Hlog(z, [1, 1, 1, 0, 0, 0])-(20*I)*Pi*Hlog(z, [1, 0, 0, 0, 0, 1])-(6*I)*Pi*Hlog(z, [0, 1, 1, 0, 1, 1])-(16*I)*Pi*Hlog(z, [1, 1, 1, 0, 1, 0])-(12*I)*Pi*Hlog(z, [1, 0, 0, 0, 1, 1])-(24*I)*Pi*Hlog(z, [0, 1, 1, 0, 0, 0])-(22*I)*Pi*Hlog(z, [1, 1, 0, 1, 0, 0])-(22*I)*Pi*Hlog(z, [0, 0, 0, 0, 1, 0])-(20*I)*Pi*Hlog(z, [0, 1, 0, 0, 1, 0])-(22*I)*Pi*Hlog(z, [0, 1, 0, 1, 0, 0])-(24*I)*Pi*Hlog(z, [0, 0, 0, 1, 0, 0])-(12*I)*Pi*Hlog(z, [0, 0, 1, 1, 1, 0])-(10*I)*Pi*Hlog(z, [0, 1, 1, 1, 1, 0])-(14*I)*Pi*Hlog(z, [0, 1, 1, 0, 0, 1])-(28*I)*Pi*Hlog(z, [0, 1, 0, 0, 0, 0])-(4*I)*Pi*Hlog(z, [1, 1, 0, 1, 1, 1])-(20*I)*Pi*Hlog(z, [0, 0, 0, 0, 0, 1])-(12*I)*Pi*Hlog(z, [0, 1, 0, 1, 0, 1])-(16*I)*Pi*Hlog(z, [0, 0, 0, 1, 1, 0])-(8*I)*Pi*Hlog(z, [1, 1, 1, 1, 0, 1])-(14*I)*Pi*Hlog(z, [1, 1, 1, 0, 0, 1])-(4*I)*Pi*Hlog(z, [0, 1, 0, 1, 1, 1])-(6*I)*Pi*Hlog(z, [0, 0, 0, 1, 1, 1])-(2*I)*Pi*Hlog(z, [1, 0, 1, 1, 1, 1])-(12*I)*Pi*Hlog(z, [0, 0, 0, 0, 1, 1])-(2*I)*Pi*Hlog(z, [0, 0, 1, 1, 1, 1])-(16*I)*Pi*Hlog(z, [0, 0, 1, 0, 0, 1])-(24*I)*Pi*Hlog(z, [1, 0, 0, 1, 0, 0])-(10*I)*Pi*Hlog(z, [0, 0, 1, 1, 0, 1])-(20*I)*Pi*Hlog(z, [1, 1, 0, 0, 1, 0])-(8*I)*Pi*Hlog(z, [1, 0, 1, 0, 1, 1])-(10*I)*Pi*Hlog(z, [0, 1, 0, 0, 1, 1])-(18*I)*Pi*Hlog(z, [1, 0, 1, 0, 1, 0])-(18*I)*Pi*Hlog(z, [0, 1, 1, 1, 0, 0])-(12*I)*Pi*Hlog(z, [1, 0, 1, 1, 1, 0])-(14*I)*Pi*Hlog(z, [0, 0, 0, 1, 0, 1])-(16*I)*Pi*Hlog(z, [0, 1, 1, 0, 1, 0])-(10*I)*Pi*Hlog(z, [1, 1, 1, 1, 1, 0])-(12*I)*Pi*Hlog(z, [1, 1, 0, 1, 0, 1])-(6*I)*Pi*Hlog(z, [1, 1, 1, 0, 1, 1])-(18*I)*Pi*Hlog(z, [1, 1, 1, 1, 0, 0])-(14*I)*Pi*Hlog(z, [1, 1, 0, 1, 1, 0])-(20*I)*Pi*Hlog(z, [1, 0, 1, 1, 0, 0])-(28*I)*Pi*Hlog(z, [1, 1, 0, 0, 0, 0])-(26*I)*Pi*Hlog(z, [1, 0, 1, 0, 0, 0])-(22*I)*Pi*Hlog(z, [1, 0, 0, 0, 1, 0])-(18*I)*Pi*Hlog(z, [0, 0, 1, 0, 1, 0])-(18*I)*Pi*Hlog(z, [1, 1, 0, 0, 0, 1])-(8*I)*Pi*Hlog(z, [0, 0, 1, 0, 1, 1])-(10*I)*Pi*Hlog(z, [1, 0, 1, 1, 0, 1])-(30*I)*Pi*Hlog(z, [1, 0, 0, 0, 0, 0])-(10*I)*Pi*Hlog(z, [1, 1, 0, 0, 1, 1])-(14*I)*Pi*Hlog(z, [1, 0, 0, 1, 0, 1])-(8*I)*Pi*Hlog(z, [0, 1, 1, 1, 0, 1])-(18*I)*Pi*Hlog(z, [0, 1, 0, 0, 0, 1])-(30*I)*Pi*Hlog(z, [0, 0, 0, 0, 0, 0])-(16*I)*Pi*Hlog(z, [1, 0, 1, 0, 0, 1])-(20*I)*Pi*Hlog(z, [0, 0, 1, 1, 0, 0])-16*Hlog(z, [0, 0, 1, 0, 0, 1, 1])-6*Hlog(z, [1, 0, 0, 1, 1, 1, 1])-20*Hlog(z, [1, 0, 1, 1, 0, 0, 1])-22*Hlog(z, [0, 1, 0, 1, 0, 0, 1])+12*Hlog(z, [1, 0, 0, 0, 1, 1, 0])-6*Hlog(z, [1, 1, 1, 0, 1, 1, 1])-16*Hlog(z, [0, 1, 1, 0, 1, 0, 1])-20*Hlog(z, [1, 1, 0, 0, 1, 0, 1])+22*Hlog(z, [0, 1, 0, 1, 0, 0, 0])-10*Hlog(z, [0, 0, 1, 1, 0, 1, 1])+26*Hlog(z, [1, 0, 1, 0, 0, 0, 0])-12*Hlog(z, [1, 0, 1, 1, 1, 0, 1])-18*Hlog(z, [0, 0, 1, 0, 1, 0, 1])+16*Hlog(z, [0, 0, 0, 1, 1, 0, 0])-20*Hlog(z, [1, 0, 0, 0, 0, 1, 1])+16*Hlog(z, [1, 1, 1, 0, 1, 0, 0])-4*Hlog(z, [0, 1, 0, 1, 1, 1, 1])+12*Hlog(z, [0, 0, 1, 1, 1, 0, 0])+14*Hlog(z, [1, 1, 1, 0, 0, 1, 0])+30*Hlog(z, [1, 0, 0, 0, 0, 0, 0])+20*Hlog(z, [0, 0, 1, 1, 0, 0, 0])-24*Hlog(z, [0, 1, 1, 0, 0, 0, 1])+10*Hlog(z, [1, 1, 0, 0, 1, 1, 0])+12*Hlog(z, [0, 0, 0, 0, 1, 1, 0])+(2*I)*Pi*Hlog(z, [1, 0, 1, 1])*zeta[2]+(2*I)*Pi*Hlog(z, [0, 0, 0, 1])*zeta[2]+(2*I)*Pi*Hlog(z, [1, 0, 0, 1])*zeta[2]+(2*I)*Pi*Hlog(z, [1, 1, 1, 1])*zeta[2]+(2*I)*Pi*Hlog(z, [0, 1, 0, 1])*zeta[2]+(2*I)*Pi*Hlog(z, [0, 0, 1, 1])*zeta[2]+(2*I)*Pi*Hlog(z, [0, 1, 1, 1])*zeta[2]+(2*I)*Pi*Hlog(z, [1, 1, 0, 1])*zeta[2]-42*zeta[2]*Hlog(z, [1, 0, 1, 1, 0])-62*zeta[2]*Hlog(z, [0, 0, 0, 0, 0])-10*zeta[2]*Hlog(z, [1, 1, 1, 1, 1])-20*zeta[2]^2*Hlog(z, [1, 0, 0])-10*zeta[2]*Hlog(z, [1, 0, 0, 0, 1])+2*Hlog(z, [1, 0, 1, 1, 1, 1, 0])-8*Hlog(z, [1, 0, 1, 0, 1, 1, 1])-28*Hlog(z, [1, 1, 0, 0, 0, 0, 1])+10*Hlog(z, [1, 0, 1, 1, 0, 1, 0])-18*Hlog(z, [1, 0, 1, 0, 1, 0, 1])+8*Hlog(z, [0, 1, 1, 1, 0, 1, 0])+24*Hlog(z, [0, 1, 1, 0, 0, 0, 0])+6*Hlog(z, [0, 0, 0, 1, 1, 1, 0])+24*Hlog(z, [0, 0, 0, 1, 0, 0, 0])-24*Hlog(z, [0, 0, 0, 1, 0, 0, 1])-22*Hlog(z, [0, 0, 0, 0, 1, 0, 1])-28*Hlog(z, [0, 1, 0, 0, 0, 0, 1])-288*zeta[7]+102*zeta[2]*zeta[5]+(134/5)*zeta[2]^2*zeta[3]+28*Hlog(z, [0, 1, 0, 0, 0, 0, 0])-20*Hlog(z, [0, 0, 0, 0, 0, 1, 1])+26*Hlog(z, [0, 0, 1, 0, 0, 0, 0])+22*Hlog(z, [0, 0, 0, 0, 1, 0, 0])+20*Hlog(z, [0, 0, 0, 0, 0, 1, 0])-26*Hlog(z, [0, 0, 1, 0, 0, 0, 1])+24*Hlog(z, [1, 0, 0, 1, 0, 0, 0])+28*Hlog(z, [1, 1, 0, 0, 0, 0, 0])-8*Hlog(z, [0, 0, 1, 0, 1, 1, 1])-16*Hlog(z, [1, 0, 1, 0, 0, 1, 1])+20*Hlog(z, [0, 1, 0, 0, 1, 0, 0])+8*Hlog(z, [1, 1, 1, 1, 0, 1, 0])+(698/35)*zeta[2]^3*Hlog(z, [1])-20*Hlog(z, [0, 1, 0, 0, 1, 0, 1])-22*Hlog(z, [1, 1, 0, 1, 0, 0, 1])+10*Hlog(z, [0, 0, 1, 1, 0, 1, 0])-4*Hlog(z, [1, 1, 0, 1, 1, 1, 1])+6*Hlog(z, [1, 0, 0, 1, 1, 1, 0])+14*Hlog(z, [0, 1, 0, 1, 1, 0, 0])-14*Hlog(z, [0, 1, 0, 1, 1, 0, 1])+12*Hlog(z, [1, 1, 0, 1, 0, 1, 0])-12*Hlog(z, [0, 1, 0, 1, 0, 1, 1])+10*Hlog(z, [1, 1, 1, 1, 1, 0, 0])-58*zeta[2]*Hlog(z, [1, 1, 0, 0, 0])-10*zeta[2]*Hlog(z, [1, 0, 0, 1, 1])-10*zeta[2]*Hlog(z, [0, 0, 1, 1, 1])-10*zeta[2]*Hlog(z, [0, 1, 1, 0, 1])-62*zeta[2]*Hlog(z, [1, 0, 0, 0, 0])-38*zeta[2]*Hlog(z, [0, 1, 1, 1, 0])-50*zeta[2]*Hlog(z, [1, 0, 0, 1, 0])-10*zeta[2]*Hlog(z, [0, 1, 1, 1, 1])-10*zeta[2]*Hlog(z, [1, 0, 1, 0, 1])+(32/5)*zeta[2]^2*Hlog(z, [1, 0, 1])-46*zeta[2]*Hlog(z, [1, 1, 0, 1, 0])-(424/35)*zeta[2]^3*Hlog(z, [0])-10*zeta[2]*Hlog(z, [1, 1, 1, 0, 1])-42*zeta[2]*Hlog(z, [0, 0, 1, 1, 0])+14*Hlog(z, [1, 0, 0, 1, 0, 1, 0])+22*Hlog(z, [1, 1, 0, 1, 0, 0, 0])+18*Hlog(z, [0, 1, 0, 0, 0, 1, 0])-24*Hlog(z, [1, 0, 0, 1, 0, 0, 1])+24*Hlog(z, [1, 1, 1, 0, 0, 0, 0])-16*Hlog(z, [1, 1, 1, 0, 1, 0, 1])+16*Hlog(z, [0, 0, 1, 0, 0, 1, 0])+10*Hlog(z, [0, 1, 1, 1, 1, 0, 0])-10*zeta[2]*Hlog(z, [1, 1, 0, 1, 1])-10*zeta[2]*Hlog(z, [0, 0, 0, 1, 1])-10*zeta[2]*Hlog(z, [0, 0, 1, 0, 1])+(22/5)*zeta[2]^2*Hlog(z, [0, 1, 1])-54*zeta[2]*Hlog(z, [1, 0, 1, 0, 0])-46*zeta[2]*Hlog(z, [0, 1, 0, 1, 0])+(22/5)*zeta[2]^2*Hlog(z, [1, 1, 1])-12*Hlog(z, [0, 0, 1, 1, 1, 0, 1])+16*Hlog(z, [1, 0, 0, 1, 1, 0, 0])+14*Hlog(z, [0, 1, 1, 0, 0, 1, 0])+18*Hlog(z, [1, 1, 0, 0, 0, 1, 0])-2*Hlog(z, [1, 0, 1, 1, 1, 1, 1])+16*Hlog(z, [1, 0, 1, 0, 0, 1, 0])+14*Hlog(z, [1, 1, 0, 1, 1, 0, 0])+30*Hlog(z, [0, 0, 0, 0, 0, 0, 0])+20*Hlog(z, [1, 0, 1, 1, 0, 0, 0])-30*Hlog(z, [0, 0, 0, 0, 0, 0, 1])+22*Hlog(z, [1, 0, 0, 0, 1, 0, 0])-10*Hlog(z, [1, 1, 0, 0, 1, 1, 1])-18*Hlog(z, [0, 1, 1, 1, 0, 0, 1])+20*Hlog(z, [1, 0, 0, 0, 0, 1, 0])-22*Hlog(z, [1, 0, 0, 0, 1, 0, 1])-2*Hlog(z, [0, 0, 1, 1, 1, 1, 1])-16*Hlog(z, [0, 0, 0, 1, 1, 0, 1])+60*Hlog(z, [0, 1])*zeta[2]*zeta[3]+60*Hlog(z, [1, 1])*zeta[2]*zeta[3]+(2*I)*Pi*zeta[2]*Hlog(z, [1, 1, 0, 0])+(2*I)*Pi*zeta[2]*Hlog(z, [0, 1, 1, 0])+(2*I)*Pi*zeta[2]*Hlog(z, [1, 0, 1, 0])+(2*I)*Pi*zeta[2]*Hlog(z, [0, 1, 0, 0])+(2*I)*Pi*zeta[2]*Hlog(z, [0, 0, 1, 0])+(2*I)*Pi*zeta[2]*Hlog(z, [1, 1, 1, 0])-26*Hlog(z, [1, 0, 1, 0, 0, 0, 1])-12*Hlog(z, [1, 1, 0, 1, 0, 1, 1])+12*Hlog(z, [0, 1, 0, 1, 0, 1, 0])-14*Hlog(z, [1, 0, 0, 1, 0, 1, 1])+6*Hlog(z, [0, 1, 1, 0, 1, 1, 0])-14*Hlog(z, [0, 0, 0, 1, 0, 1, 1])-6*Hlog(z, [0, 1, 1, 0, 1, 1, 1])-10*Hlog(z, [1, 0, 1, 1, 0, 1, 1])+2*Hlog(z, [0, 0, 1, 1, 1, 1, 0])+8*Hlog(z, [1, 0, 1, 0, 1, 1, 0])+18*Hlog(z, [0, 1, 1, 1, 0, 0, 0])-14*Hlog(z, [1, 1, 0, 1, 1, 0, 1])-10*Hlog(z, [1, 1, 1, 1, 1, 0, 1])-30*Hlog(z, [1, 0, 0, 0, 0, 0, 1])-18*Hlog(z, [1, 1, 1, 1, 0, 0, 1])-8*Hlog(z, [1, 1, 1, 1, 0, 1, 1])-20*Hlog(z, [0, 0, 1, 1, 0, 0, 1])+6*Hlog(z, [1, 1, 1, 0, 1, 1, 0])-10*Hlog(z, [0, 1, 0, 0, 1, 1, 1])-24*Hlog(z, [1, 1, 1, 0, 0, 0, 1])+12*Hlog(z, [1, 0, 1, 1, 1, 0, 0])+18*Hlog(z, [1, 1, 1, 1, 0, 0, 0])-18*Hlog(z, [0, 1, 0, 0, 0, 1, 1])+4*Hlog(z, [1, 1, 0, 1, 1, 1, 0])+16*Hlog(z, [0, 1, 1, 0, 1, 0, 0])+(32/5)*zeta[2]^2*Hlog(z, [0, 0, 1])-50*zeta[2]*Hlog(z, [1, 1, 1, 0, 0])-50*zeta[2]*Hlog(z, [0, 1, 1, 0, 0])-10*zeta[2]*Hlog(z, [1, 0, 1, 1, 1])-20*zeta[2]^2*Hlog(z, [0, 0, 0])-10*zeta[2]*Hlog(z, [0, 1, 0, 1, 1])-10*zeta[2]*Hlog(z, [0, 1, 0, 0, 1])-38*zeta[2]*Hlog(z, [1, 1, 1, 1, 0])-10*zeta[2]*Hlog(z, [1, 1, 0, 0, 1])-(92/5)*zeta[2]^2*Hlog(z, [1, 1, 0])-60*Hlog(z, [1])*zeta[3]^2-44*Hlog(z, [1, 0, 1, 1])*zeta[3]-60*Hlog(z, [1, 0, 0, 1])*zeta[3]-36*Hlog(z, [1, 1, 1, 1])*zeta[3]-52*Hlog(z, [0, 1, 0, 1])*zeta[3]-168*Hlog(z, [1, 1])*zeta[5]-44*Hlog(z, [0, 0, 1, 1])*zeta[3]-36*Hlog(z, [0, 1, 1, 1])*zeta[3]-52*Hlog(z, [1, 1, 0, 1])*zeta[3]+10*Hlog(z, [0, 1, 0, 0, 1, 1, 0])+8*Hlog(z, [0, 0, 1, 0, 1, 1, 0])-12*Hlog(z, [0, 0, 0, 0, 1, 1, 1])-16*Hlog(z, [1, 0, 0, 1, 1, 0, 1])-10*Hlog(z, [0, 1, 1, 1, 1, 0, 1])+18*Hlog(z, [1, 0, 1, 0, 1, 0, 0])+4*Hlog(z, [0, 1, 0, 1, 1, 1, 0])-14*Hlog(z, [1, 1, 1, 0, 0, 1, 1])+(2*I)*Pi*zeta[2]*Hlog(z, [1, 0, 0, 0])+(2*I)*Pi*zeta[2]*Hlog(z, [0, 0, 0, 0])+20*Hlog(z, [1, 1, 0, 0, 1, 0, 0])-6*Hlog(z, [0, 0, 0, 1, 1, 1, 1])-14*Hlog(z, [0, 1, 1, 0, 0, 1, 1])-12*Hlog(z, [1, 0, 0, 0, 1, 1, 1])+14*Hlog(z, [0, 0, 0, 1, 0, 1, 0])-8*Hlog(z, [0, 1, 1, 1, 0, 1, 1])-18*Hlog(z, [1, 1, 0, 0, 0, 1, 1])+18*Hlog(z, [0, 0, 1, 0, 1, 0, 0])-54*zeta[2]*Hlog(z, [0, 0, 1, 0, 0])-10*zeta[2]*Hlog(z, [0, 0, 0, 0, 1])-50*zeta[2]*Hlog(z, [0, 0, 0, 1, 0])-(92/5)*zeta[2]^2*Hlog(z, [0, 1, 0])-60*zeta[3]*Hlog(z, [0, 0, 0, 1])-58*zeta[2]*Hlog(z, [0, 1, 0, 0, 0])-168*zeta[5]*Hlog(z, [0, 1])</Text-field>
</Output>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjVGJ0Y5LyUlc2l6ZUdRIzE0RicvJSVib2xkR0YxRi8vJTBmb250X3N0eWxlX25hbWVHUSpIZWFkaW5nfjNGJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjVGJ0Y5LyUlc2l6ZUdRIzE0RicvJSVib2xkR0YxRi8vJTBmb250X3N0eWxlX25hbWVHUSpIZWFkaW5nfjNGJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRic=</Equation></Text-field></Title>
<Group labelreference="L73" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVldmFsRidGL0YyLUY2NiQtRiM2Jy1GLDYlUS9maWJyYXRpb25CYXNpc0YnRi9GMi1GNjYkLUYjNi8tSSNtb0dGJDYtUSomdW1pbnVzMDtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRlAvJSlzdHJldGNoeUdGUC8lKnN5bW1ldHJpY0dGUC8lKGxhcmdlb3BHRlAvJS5tb3ZhYmxlbGltaXRzR0ZQLyUnYWNjZW50R0ZQLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGaW4tSSNtbkdGJDYkUSIyRidGTC1JK211bmRlcm92ZXJHRiQ2Jy1GSTYtUSYmU3VtO0YnRkwvRk9RJnVuc2V0RicvRlJGZ28vRlRGMS9GVkZnby9GWEYxL0ZaRjEvRmZuRmdvL0ZoblEmMC4wZW1GJy9GW29RLDAuMTY2NjY2N2VtRictRiM2Ji1GLDYlUSJhRidGL0YyLUZJNi1RIj1GJ0ZMRk5GUUZTRlVGV0ZZRmVuL0ZoblEsMC4yNzc3Nzc4ZW1GJy9GW29GW3EtRl1vNiRRIjBGJ0ZMRkwtRiM2JC1GXW82JFEiMUYnRkxGTEZlbi8lLGFjY2VudHVuZGVyR0ZQLUZhbzYnRmNvLUYjNiYtRiw2JVEiYkYnRi9GMkZncEZdcUZMRmBxRmVuRmVxLUZhbzYnRmNvLUYjNiYtRiw2JVEiY0YnRi9GMkZncEZdcUZMRmBxRmVuRmVxLUZhbzYnRmNvLUYjNiYtRiw2JVEiZEYnRi9GMkZncEZdcUZMRmBxRmVuRmVxLUZhbzYnRmNvLUYjNiYtRiw2JVEiZUYnRi9GMkZncEZdcUZMRmBxRmVuRmVxLUZhbzYnRmNvLUYjNiYtRiw2JVEiZkYnRi9GMkZncEZdcUZMRmBxRmVuRmVxLUYsNiVRJUhsb2dGJ0YvRjItRjY2JC1GIzYmRmJxLUZJNi1RIixGJ0ZMRk4vRlJGMUZTRlVGV0ZZRmVuRl5wL0Zbb1EsMC4zMzMzMzMzZW1GJy1GNjYmLUYjNjNGXXFGYXRGZHBGYXQtRkk2LVEifkYnRkxGTkZRRlNGVUZXRllGZW5GXnAvRltvRl9wLUYsNiVRInpGJ0YvRjJGYXRGW3JGYXRGYnJGYXRGaXJGYXRGYHNGYXRGZ3NGTEZMLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkxGTEZhdC1GNjYmLUYjNiRGX3VGTEZMRmJ1RmV1RkxGTEZhdC1GNjYmLUYjNictRiw2JVEmZGVsdGFGJy9GMEZQRkxGaHVGZ3BGYnFGTEZMRmJ1RmV1RkxGTC8lK2V4ZWN1dGFibGVHRlBGTEZMRmR2Rkw=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVldmFsRidGL0YyLUY2NiQtRiM2Jy1GLDYlUS9maWJyYXRpb25CYXNpc0YnRi9GMi1GNjYkLUYjNi8tSSNtb0dGJDYtUSomdW1pbnVzMDtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRlAvJSlzdHJldGNoeUdGUC8lKnN5bW1ldHJpY0dGUC8lKGxhcmdlb3BHRlAvJS5tb3ZhYmxlbGltaXRzR0ZQLyUnYWNjZW50R0ZQLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGaW4tSSNtbkdGJDYkUSIyRidGTC1JK211bmRlcm92ZXJHRiQ2Jy1GSTYtUSYmU3VtO0YnRkwvRk9RJnVuc2V0RicvRlJGZ28vRlRGMS9GVkZnby9GWEYxL0ZaRjEvRmZuRmdvL0ZoblEmMC4wZW1GJy9GW29RLDAuMTY2NjY2N2VtRictRiM2Ji1GLDYlUSJhRidGL0YyLUZJNi1RIj1GJ0ZMRk5GUUZTRlVGV0ZZRmVuL0ZoblEsMC4yNzc3Nzc4ZW1GJy9GW29GW3EtRl1vNiRRIjBGJ0ZMRkwtRiM2JC1GXW82JFEiMUYnRkxGTEZlbi8lLGFjY2VudHVuZGVyR0ZQLUZhbzYnRmNvLUYjNiYtRiw2JVEiYkYnRi9GMkZncEZdcUZMRmBxRmVuRmVxLUZhbzYnRmNvLUYjNiYtRiw2JVEiY0YnRi9GMkZncEZdcUZMRmBxRmVuRmVxLUZhbzYnRmNvLUYjNiYtRiw2JVEiZEYnRi9GMkZncEZdcUZMRmBxRmVuRmVxLUZhbzYnRmNvLUYjNiYtRiw2JVEiZUYnRi9GMkZncEZdcUZMRmBxRmVuRmVxLUZhbzYnRmNvLUYjNiYtRiw2JVEiZkYnRi9GMkZncEZdcUZMRmBxRmVuRmVxLUYsNiVRJUhsb2dGJ0YvRjItRjY2JC1GIzYmRmJxLUZJNi1RIixGJ0ZMRk4vRlJGMUZTRlVGV0ZZRmVuRl5wL0Zbb1EsMC4zMzMzMzMzZW1GJy1GNjYmLUYjNjNGXXFGYXRGZHBGYXQtRkk2LVEifkYnRkxGTkZRRlNGVUZXRllGZW5GXnAvRltvRl9wLUYsNiVRInpGJ0YvRjJGYXRGW3JGYXRGYnJGYXRGaXJGYXRGYHNGYXRGZ3NGTEZMLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkxGTEZhdC1GNjYmLUYjNiRGX3VGTEZMRmJ1RmV1RkxGTEZhdC1GNjYmLUYjNictRiw2JVEmZGVsdGFGJy9GMEZQRkxGaHVGZ3BGYnFGTEZMRmJ1RmV1RkxGTC8lK2V4ZWN1dGFibGVHRlBGTEZMRmR2Rkw=</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">-(34*I)*Pi*Hlog(z, [0, 0, 0, 0, 1, 0, 0])-(16*I)*Pi*Hlog(z, [1, 0, 0, 1, 1, 0, 1])-(10*I)*Pi*Hlog(z, [0, 1, 1, 1, 1, 0, 1])-(16*I)*Pi*Hlog(z, [0, 1, 0, 1, 1, 1, 0])-(30*I)*Pi*Hlog(z, [1, 0, 1, 0, 1, 0, 0])-(14*I)*Pi*Hlog(z, [1, 1, 1, 0, 0, 1, 1])-(32*I)*Pi*Hlog(z, [0, 0, 0, 0, 0, 1, 0])-(36*I)*Pi*Hlog(z, [1, 0, 0, 1, 0, 0, 0])-(12*I)*Pi*Hlog(z, [0, 1, 1, 1, 1, 1, 0])-(40*I)*Pi*Hlog(z, [1, 1, 0, 0, 0, 0, 0])-(26*I)*Pi*Hlog(z, [0, 0, 1, 0, 0, 0, 1])-(8*I)*Pi*Hlog(z, [0, 0, 1, 0, 1, 1, 1])-(16*I)*Pi*Hlog(z, [1, 0, 1, 0, 0, 1, 1])-(32*I)*Pi*Hlog(z, [0, 1, 0, 0, 1, 0, 0])-(20*I)*Pi*Hlog(z, [1, 1, 1, 1, 0, 1, 0])-(26*I)*Pi*Hlog(z, [1, 0, 1, 0, 0, 0, 1])-(12*I)*Pi*Hlog(z, [1, 1, 0, 1, 0, 1, 1])-(24*I)*Pi*Hlog(z, [0, 1, 0, 1, 0, 1, 0])-(36*I)*Pi*Hlog(z, [0, 0, 0, 1, 0, 0, 0])-(14*I)*Pi*Hlog(z, [1, 0, 0, 1, 0, 1, 1])-(18*I)*Pi*Hlog(z, [0, 1, 1, 0, 1, 1, 0])-(14*I)*Pi*Hlog(z, [0, 0, 0, 1, 0, 1, 1])-(6*I)*Pi*Hlog(z, [0, 1, 1, 0, 1, 1, 1])-(10*I)*Pi*Hlog(z, [1, 0, 1, 1, 0, 1, 1])-(14*I)*Pi*Hlog(z, [0, 0, 1, 1, 1, 1, 0])-(20*I)*Pi*Hlog(z, [1, 0, 1, 0, 1, 1, 0])-(30*I)*Pi*Hlog(z, [0, 1, 1, 1, 0, 0, 0])-(14*I)*Pi*Hlog(z, [1, 1, 0, 1, 1, 0, 1])-(10*I)*Pi*Hlog(z, [1, 1, 1, 1, 1, 0, 1])-(24*I)*Pi*Hlog(z, [0, 0, 0, 1, 0, 0, 1])-(30*I)*Pi*Hlog(z, [1, 0, 0, 0, 0, 0, 1])-(18*I)*Pi*Hlog(z, [1, 1, 1, 1, 0, 0, 1])-(8*I)*Pi*Hlog(z, [1, 1, 1, 1, 0, 1, 1])-(18*I)*Pi*Hlog(z, [1, 1, 1, 0, 1, 1, 0])-(20*I)*Pi*Hlog(z, [0, 0, 1, 1, 0, 0, 1])-(38*I)*Pi*Hlog(z, [1, 0, 1, 0, 0, 0, 0])-(22*I)*Pi*Hlog(z, [0, 0, 0, 0, 1, 0, 1])-(12*I)*Pi*Hlog(z, [1, 0, 1, 1, 1, 0, 1])-(18*I)*Pi*Hlog(z, [0, 0, 1, 0, 1, 0, 1])-(28*I)*Pi*Hlog(z, [0, 0, 0, 1, 1, 0, 0])-(28*I)*Pi*Hlog(z, [0, 1, 0, 0, 0, 0, 1])-(20*I)*Pi*Hlog(z, [1, 0, 0, 0, 0, 1, 1])-(14*I)*Pi*Hlog(z, [1, 0, 1, 1, 1, 1, 0])-(8*I)*Pi*Hlog(z, [1, 0, 1, 0, 1, 1, 1])-(28*I)*Pi*Hlog(z, [1, 1, 0, 0, 0, 0, 1])-(40*I)*Pi*Hlog(z, [0, 1, 0, 0, 0, 0, 0])-(22*I)*Pi*Hlog(z, [1, 0, 1, 1, 0, 1, 0])-(18*I)*Pi*Hlog(z, [1, 0, 1, 0, 1, 0, 1])+(3503/140)*zeta[2]^4+46*zeta[2]*zeta[3]^2-264*zeta[3]*zeta[5]+(2*I)*Pi*zeta[2]*Hlog(z, [1, 1, 1, 0, 0])+(2*I)*Pi*zeta[2]*Hlog(z, [0, 1, 1, 0, 0])+(2*I)*Pi*zeta[2]*Hlog(z, [0, 0, 1, 0, 0])+(2*I)*Pi*zeta[2]*Hlog(z, [1, 1, 1, 1, 0])+(2*I)*Pi*zeta[2]*Hlog(z, [1, 1, 0, 0, 0])+(2*I)*Pi*zeta[2]*Hlog(z, [1, 0, 0, 0, 0])+(2*I)*Pi*zeta[2]*Hlog(z, [0, 1, 1, 1, 0])+(2*I)*Pi*zeta[2]*Hlog(z, [1, 0, 0, 1, 0])+(2*I)*Pi*zeta[2]*Hlog(z, [0, 0, 0, 1, 0])+(2*I)*Pi*zeta[2]*Hlog(z, [1, 0, 1, 0, 0])+(2*I)*Pi*zeta[2]*Hlog(z, [0, 1, 0, 1, 0])+(2*I)*Pi*zeta[2]*Hlog(z, [1, 0, 1, 1, 0])+(2*I)*Pi*zeta[2]*Hlog(z, [0, 0, 0, 0, 0])+(2*I)*Pi*zeta[2]*Hlog(z, [0, 1, 0, 0, 0])-(88/5)*zeta[2]^3*Hlog(z, [0, 0])-12*zeta[2]*Hlog(z, [1, 0, 1, 1, 1, 1])-12*zeta[2]*Hlog(z, [0, 0, 0, 1, 1, 1])-12*zeta[2]*Hlog(z, [0, 0, 0, 0, 1, 1])+7*zeta[2]^2*Hlog(z, [0, 0, 1, 1])-12*zeta[2]*Hlog(z, [0, 0, 1, 1, 1, 1])-12*zeta[2]*Hlog(z, [0, 0, 1, 0, 0, 1])-74*zeta[2]*Hlog(z, [1, 0, 0, 1, 0, 0])-12*zeta[2]*Hlog(z, [0, 0, 1, 1, 0, 1])-66*zeta[2]*Hlog(z, [1, 1, 0, 0, 1, 0])+5*zeta[2]^2*Hlog(z, [0, 1, 1, 1])-12*zeta[2]*Hlog(z, [0, 0, 0, 0, 0, 1])-(124/5)*zeta[2]^2*Hlog(z, [0, 1, 1, 0])-12*zeta[2]*Hlog(z, [0, 1, 0, 1, 0, 1])-58*zeta[2]*Hlog(z, [0, 0, 0, 1, 1, 0])-12*zeta[2]*Hlog(z, [1, 1, 1, 1, 0, 1])-(132/5)*zeta[2]^2*Hlog(z, [1, 0, 1, 0])-12*zeta[2]*Hlog(z, [1, 1, 1, 0, 0, 1])-12*zeta[2]*Hlog(z, [0, 1, 0, 1, 1, 1])+(358/5)*Hlog(z, [1])*zeta[2]^2*zeta[3]+264*Hlog(z, [1])*zeta[2]*zeta[5]+76*Hlog(z, [0, 1, 1])*zeta[2]*zeta[3]+76*Hlog(z, [1, 1, 1])*zeta[2]*zeta[3]+84*Hlog(z, [1, 0, 1])*zeta[2]*zeta[3]+84*Hlog(z, [0, 0, 1])*zeta[2]*zeta[3]-76*Hlog(z, [1, 0, 1, 0, 1])*zeta[3]-92*Hlog(z, [0, 0, 0, 0, 1])*zeta[3]-68*Hlog(z, [1, 0, 0, 1, 1])*zeta[3]-52*Hlog(z, [0, 0, 1, 1, 1])*zeta[3]-68*Hlog(z, [0, 1, 1, 0, 1])*zeta[3]-60*Hlog(z, [1, 1, 0, 1, 1])*zeta[3]-240*Hlog(z, [1, 0, 1])*zeta[5]-240*Hlog(z, [0, 0, 1])*zeta[5]-756*Hlog(z, [1])*zeta[7]+(933/35)*Hlog(z, [1, 1])*zeta[2]^3-80*Hlog(z, [1, 1])*zeta[3]^2+(933/35)*Hlog(z, [0, 1])*zeta[2]^3-80*Hlog(z, [0, 1])*zeta[3]^2-68*Hlog(z, [0, 0, 0, 1, 1])*zeta[3]-76*Hlog(z, [0, 0, 1, 0, 1])*zeta[3]-60*Hlog(z, [0, 1, 0, 1, 1])*zeta[3]-84*Hlog(z, [0, 1, 0, 0, 1])*zeta[3]-84*Hlog(z, [1, 1, 0, 0, 1])*zeta[3]-92*Hlog(z, [1, 0, 0, 0, 1])*zeta[3]-68*Hlog(z, [1, 1, 1, 0, 1])*zeta[3]-52*Hlog(z, [1, 0, 1, 1, 1])*zeta[3]-44*Hlog(z, [1, 1, 1, 1, 1])*zeta[3]-216*Hlog(z, [0, 1, 1])*zeta[5]-216*Hlog(z, [1, 1, 1])*zeta[5]-44*Hlog(z, [0, 1, 1, 1, 1])*zeta[3]-12*zeta[2]*Hlog(z, [1, 0, 1, 0, 1, 1])-12*zeta[2]*Hlog(z, [0, 1, 0, 0, 1, 1])-62*zeta[2]*Hlog(z, [1, 0, 1, 0, 1, 0])-28*zeta[2]^2*Hlog(z, [0, 1, 0, 0])-62*zeta[2]*Hlog(z, [0, 1, 1, 1, 0, 0])-50*zeta[2]*Hlog(z, [1, 0, 1, 1, 1, 0])-(132/5)*zeta[2]^2*Hlog(z, [0, 0, 1, 0])-(124/5)*zeta[2]^2*Hlog(z, [1, 1, 1, 0])+(2*I)*Pi*zeta[2]*Hlog(z, [0, 0, 1, 1, 0])-28*zeta[2]^2*Hlog(z, [1, 1, 0, 0])-12*zeta[2]*Hlog(z, [0, 1, 1, 0, 0, 1])-82*zeta[2]*Hlog(z, [0, 1, 0, 0, 0, 0])-12*zeta[2]*Hlog(z, [1, 1, 0, 1, 1, 1])+5*zeta[2]^2*Hlog(z, [1, 1, 1, 1])+9*zeta[2]^2*Hlog(z, [0, 1, 0, 1])-58*zeta[2]*Hlog(z, [1, 0, 0, 1, 1, 0])-54*zeta[2]*Hlog(z, [0, 1, 0, 1, 1, 0])-78*zeta[2]*Hlog(z, [0, 0, 1, 0, 0, 0])-12*zeta[2]*Hlog(z, [1, 0, 0, 1, 1, 1])-12*zeta[2]*Hlog(z, [1, 1, 0, 0, 1, 1])-12*zeta[2]*Hlog(z, [1, 0, 0, 1, 0, 1])-12*zeta[2]*Hlog(z, [0, 1, 1, 1, 0, 1])-12*zeta[2]*Hlog(z, [0, 1, 0, 0, 0, 1])-86*zeta[2]*Hlog(z, [0, 0, 0, 0, 0, 0])-12*zeta[2]*Hlog(z, [0, 1, 1, 1, 1, 1])-12*zeta[2]*Hlog(z, [1, 0, 1, 0, 0, 1])-66*zeta[2]*Hlog(z, [0, 0, 1, 1, 0, 0])-74*zeta[2]*Hlog(z, [1, 1, 1, 0, 0, 0])-12*zeta[2]*Hlog(z, [1, 0, 0, 0, 0, 1])-12*zeta[2]*Hlog(z, [0, 1, 1, 0, 1, 1])+9*zeta[2]^2*Hlog(z, [1, 1, 0, 1])-58*zeta[2]*Hlog(z, [1, 1, 1, 0, 1, 0])-12*zeta[2]*Hlog(z, [1, 0, 0, 0, 1, 1])-42*Hlog(z, [0, 0, 0, 0, 0, 0, 0, 1])+18*Hlog(z, [1, 1, 1, 0, 1, 1, 0, 0])-28*Hlog(z, [0, 0, 0, 1, 1, 0, 0, 1])+20*Hlog(z, [0, 1, 1, 1, 0, 1, 0, 0])+12*Hlog(z, [1, 1, 0, 1, 0, 1, 1, 0])+28*Hlog(z, [0, 0, 0, 1, 1, 0, 0, 0])-4*Hlog(z, [1, 1, 0, 1, 1, 1, 1, 1])-16*Hlog(z, [1, 1, 1, 0, 1, 0, 1, 1])-18*Hlog(z, [0, 1, 0, 0, 0, 1, 1, 1])+28*Hlog(z, [0, 0, 1, 0, 0, 1, 0, 0])+18*Hlog(z, [1, 1, 0, 0, 0, 1, 1, 0])+14*Hlog(z, [0, 0, 0, 1, 0, 1, 1, 0])+10*Hlog(z, [0, 0, 1, 1, 0, 1, 1, 0])+24*Hlog(z, [1, 0, 0, 1, 0, 0, 1, 0])+14*Hlog(z, [1, 0, 1, 1, 1, 1, 0, 0])+36*Hlog(z, [1, 0, 0, 1, 0, 0, 0, 0])+16*Hlog(z, [1, 1, 1, 0, 1, 0, 1, 0])+30*Hlog(z, [1, 1, 0, 0, 0, 1, 0, 0])+28*Hlog(z, [1, 1, 1, 0, 1, 0, 0, 0])+12*Hlog(z, [0, 1, 1, 1, 1, 1, 0, 0])-20*Hlog(z, [0, 0, 0, 0, 0, 1, 1, 1])-12*Hlog(z, [0, 1, 0, 1, 0, 1, 1, 1])-30*Hlog(z, [1, 1, 1, 1, 0, 0, 0, 1])-18*Hlog(z, [0, 0, 1, 0, 1, 0, 1, 1])-24*Hlog(z, [0, 0, 0, 0, 1, 1, 0, 1])+40*Hlog(z, [1, 1, 0, 0, 0, 0, 0, 0])-12*Hlog(z, [1, 1, 0, 1, 0, 1, 1, 1])-24*Hlog(z, [0, 0, 0, 1, 0, 0, 1, 1])+42*Hlog(z, [0, 0, 0, 0, 0, 0, 0, 0])-26*Hlog(z, [0, 0, 0, 1, 0, 1, 0, 1])+22*Hlog(z, [1, 1, 0, 0, 1, 1, 0, 0])-32*Hlog(z, [1, 0, 0, 0, 0, 1, 0, 1])+24*Hlog(z, [1, 1, 0, 1, 0, 1, 0, 0])+18*Hlog(z, [1, 0, 1, 0, 1, 0, 1, 0])+34*Hlog(z, [0, 0, 0, 0, 1, 0, 0, 0])+26*Hlog(z, [0, 1, 0, 1, 1, 0, 0, 0])+30*Hlog(z, [0, 1, 0, 0, 0, 1, 0, 0])+16*Hlog(z, [0, 1, 0, 1, 1, 1, 0, 0])-42*Hlog(z, [1, 0, 0, 0, 0, 0, 0, 1])-28*Hlog(z, [0, 0, 1, 0, 0, 1, 0, 1])+6*Hlog(z, [1, 0, 0, 1, 1, 1, 1, 0])+38*Hlog(z, [1, 0, 1, 0, 0, 0, 0, 0])-28*Hlog(z, [0, 1, 0, 0, 0, 0, 1, 1])-40*Hlog(z, [1, 1, 0, 0, 0, 0, 0, 1])-36*Hlog(z, [1, 1, 1, 0, 0, 0, 0, 1])+36*Hlog(z, [1, 1, 1, 0, 0, 0, 0, 0])-10*Hlog(z, [0, 1, 0, 0, 1, 1, 1, 1])+16*Hlog(z, [1, 1, 0, 1, 1, 1, 0, 0])-32*Hlog(z, [0, 0, 0, 0, 0, 1, 0, 1])-22*Hlog(z, [1, 0, 0, 0, 1, 0, 1, 1])+20*Hlog(z, [1, 1, 0, 0, 1, 0, 1, 0])+30*Hlog(z, [0, 0, 0, 0, 0, 0, 1, 0])-30*Hlog(z, [1, 0, 0, 0, 0, 0, 1, 1])-24*Hlog(z, [0, 1, 0, 1, 0, 1, 0, 1])+12*Hlog(z, [1, 0, 1, 1, 1, 0, 1, 0])-10*Hlog(z, [0, 0, 1, 1, 0, 1, 1, 1])+26*Hlog(z, [1, 1, 1, 0, 0, 1, 0, 0])+26*Hlog(z, [1, 1, 0, 1, 1, 0, 0, 0])+24*Hlog(z, [1, 0, 0, 0, 1, 1, 0, 0])+32*Hlog(z, [1, 1, 0, 0, 1, 0, 0, 0])+20*Hlog(z, [0, 1, 0, 0, 1, 0, 1, 0])-14*Hlog(z, [0, 1, 0, 1, 1, 0, 1, 1])+36*Hlog(z, [0, 1, 1, 0, 0, 0, 0, 0])-30*Hlog(z, [1, 0, 1, 0, 1, 0, 0, 1])+30*Hlog(z, [1, 0, 1, 0, 1, 0, 0, 0])+28*Hlog(z, [0, 1, 0, 0, 0, 0, 1, 0])+6*Hlog(z, [0, 0, 0, 1, 1, 1, 1, 0])-6*Hlog(z, [1, 1, 1, 0, 1, 1, 1, 1])-30*Hlog(z, [0, 0, 1, 0, 1, 0, 0, 1])+10*Hlog(z, [1, 1, 0, 0, 1, 1, 1, 0])+18*Hlog(z, [1, 1, 1, 1, 0, 0, 1, 0])-6*Hlog(z, [0, 0, 0, 1, 1, 1, 1, 1])+10*Hlog(z, [1, 0, 1, 1, 0, 1, 1, 0])-30*Hlog(z, [0, 0, 0, 0, 0, 0, 1, 1])+20*Hlog(z, [0, 0, 0, 0, 0, 1, 1, 0])+24*Hlog(z, [0, 1, 1, 0, 0, 0, 1, 0])+10*Hlog(z, [0, 1, 1, 1, 1, 0, 1, 0])+12*Hlog(z, [1, 1, 1, 1, 1, 1, 0, 0])-28*Hlog(z, [1, 0, 0, 1, 1, 0, 0, 1])-20*Hlog(z, [0, 0, 1, 0, 1, 1, 0, 1])-24*Hlog(z, [1, 1, 0, 1, 0, 1, 0, 1])-32*Hlog(z, [0, 1, 0, 0, 1, 0, 0, 1])-34*Hlog(z, [1, 0, 0, 0, 1, 0, 0, 1])-38*Hlog(z, [0, 0, 1, 0, 0, 0, 0, 1])+22*Hlog(z, [0, 1, 0, 1, 0, 0, 1, 0])+26*Hlog(z, [0, 0, 0, 1, 0, 1, 0, 0])+22*Hlog(z, [1, 0, 0, 0, 1, 0, 1, 0])-34*Hlog(z, [0, 1, 0, 1, 0, 0, 0, 1])-28*Hlog(z, [0, 1, 1, 0, 1, 0, 0, 1])-2*Hlog(z, [0, 0, 1, 1, 1, 1, 1, 1])-18*Hlog(z, [1, 0, 1, 0, 1, 0, 1, 1])+22*Hlog(z, [0, 1, 0, 0, 1, 1, 0, 0])-16*Hlog(z, [1, 0, 1, 0, 0, 1, 1, 1])-20*Hlog(z, [0, 0, 1, 1, 0, 0, 1, 1])-14*Hlog(z, [0, 0, 1, 1, 1, 1, 0, 1])-36*Hlog(z, [1, 0, 0, 1, 0, 0, 0, 1])-12*Hlog(z, [0, 0, 0, 0, 1, 1, 1, 1])-8*Hlog(z, [0, 0, 1, 0, 1, 1, 1, 1])+8*Hlog(z, [0, 0, 1, 0, 1, 1, 1, 0])+18*Hlog(z, [0, 1, 0, 0, 0, 1, 1, 0])-30*Hlog(z, [1, 1, 0, 0, 0, 1, 0, 1])-34*Hlog(z, [0, 0, 0, 0, 1, 0, 0, 1])-26*Hlog(z, [1, 1, 1, 0, 0, 1, 0, 1])+24*Hlog(z, [0, 0, 1, 1, 1, 0, 0, 0])+6*Hlog(z, [0, 1, 1, 0, 1, 1, 1, 0])+24*Hlog(z, [0, 1, 0, 1, 0, 1, 0, 0])+22*Hlog(z, [0, 1, 1, 1, 1, 0, 0, 0])+30*Hlog(z, [1, 0, 0, 0, 0, 0, 1, 0])-16*Hlog(z, [0, 0, 0, 1, 1, 0, 1, 1])-26*Hlog(z, [1, 0, 1, 0, 0, 0, 1, 1])-10*Hlog(z, [1, 0, 1, 1, 0, 1, 1, 1])+12*Hlog(z, [1, 0, 0, 0, 1, 1, 1, 0])-36*Hlog(z, [0, 1, 1, 0, 0, 0, 0, 1])+20*Hlog(z, [1, 0, 1, 1, 0, 0, 1, 0])-10*Hlog(z, [1, 1, 1, 1, 1, 0, 1, 1])+4*Hlog(z, [0, 1, 0, 1, 1, 1, 1, 0])+26*Hlog(z, [0, 0, 1, 0, 0, 0, 1, 0])+24*Hlog(z, [0, 0, 0, 1, 0, 0, 1, 0])+14*Hlog(z, [0, 1, 0, 1, 1, 0, 1, 0])+8*Hlog(z, [0, 1, 1, 1, 0, 1, 1, 0])+32*Hlog(z, [1, 0, 0, 0, 0, 1, 0, 0])-22*Hlog(z, [1, 0, 1, 1, 0, 1, 0, 1])+20*Hlog(z, [0, 0, 1, 0, 1, 1, 0, 0])-8*Hlog(z, [1, 1, 1, 1, 0, 1, 1, 1])-6*Hlog(z, [1, 0, 0, 1, 1, 1, 1, 1])-14*Hlog(z, [1, 1, 0, 1, 1, 0, 1, 1])-22*Hlog(z, [0, 1, 0, 1, 0, 0, 1, 1])-16*Hlog(z, [0, 1, 1, 0, 1, 0, 1, 1])+30*Hlog(z, [0, 1, 1, 1, 0, 0, 0, 0])-18*Hlog(z, [0, 1, 1, 0, 1, 1, 0, 1])-32*Hlog(z, [1, 0, 1, 1, 0, 0, 0, 1])-20*Hlog(z, [1, 0, 0, 0, 0, 1, 1, 1])+4*Hlog(z, [1, 1, 0, 1, 1, 1, 1, 0])-32*Hlog(z, [0, 0, 1, 1, 0, 0, 0, 1])-26*Hlog(z, [0, 0, 1, 0, 0, 0, 1, 1])+34*Hlog(z, [0, 1, 0, 1, 0, 0, 0, 0])-26*Hlog(z, [0, 1, 0, 1, 1, 0, 0, 1])-28*Hlog(z, [1, 0, 1, 0, 0, 1, 0, 1])+24*Hlog(z, [1, 1, 1, 0, 0, 0, 1, 0])-8*Hlog(z, [0, 1, 1, 1, 0, 1, 1, 1])-16*Hlog(z, [0, 0, 1, 0, 0, 1, 1, 1])+2*Hlog(z, [0, 0, 1, 1, 1, 1, 1, 0])+42*Hlog(z, [1, 0, 0, 0, 0, 0, 0, 0])+24*Hlog(z, [0, 0, 0, 0, 1, 1, 0, 0])+38*Hlog(z, [0, 0, 1, 0, 0, 0, 0, 0])+10*Hlog(z, [1, 1, 1, 1, 1, 0, 1, 0])+14*Hlog(z, [1, 1, 1, 0, 0, 1, 1, 0])+16*Hlog(z, [1, 0, 0, 1, 1, 0, 1, 0])-4*Hlog(z, [0, 1, 0, 1, 1, 1, 1, 1])+10*Hlog(z, [0, 1, 0, 0, 1, 1, 1, 0])-22*Hlog(z, [0, 0, 0, 0, 1, 0, 1, 1])+22*Hlog(z, [1, 0, 1, 1, 0, 1, 0, 0])+20*Hlog(z, [1, 1, 1, 1, 0, 1, 0, 0])-36*Hlog(z, [0, 0, 0, 1, 0, 0, 0, 1])-28*Hlog(z, [1, 1, 1, 0, 1, 0, 0, 1])-24*Hlog(z, [1, 0, 0, 0, 1, 1, 0, 1])-18*Hlog(z, [1, 0, 0, 1, 1, 1, 0, 1])-14*Hlog(z, [1, 0, 0, 1, 0, 1, 1, 1])-16*Hlog(z, [1, 1, 0, 1, 1, 1, 0, 1])-2*Hlog(z, [1, 0, 1, 1, 1, 1, 1, 1])+12*Hlog(z, [0, 0, 1, 1, 1, 0, 1, 0])+28*Hlog(z, [0, 1, 1, 0, 1, 0, 0, 0])+6*Hlog(z, [1, 1, 1, 0, 1, 1, 1, 0])+26*Hlog(z, [1, 0, 0, 1, 0, 1, 0, 0])-22*Hlog(z, [0, 1, 1, 1, 1, 0, 0, 1])+2*Hlog(z, [1, 0, 1, 1, 1, 1, 1, 0])-10*Hlog(z, [0, 1, 1, 1, 1, 0, 1, 1])+14*Hlog(z, [1, 0, 0, 1, 0, 1, 1, 0])-14*Hlog(z, [1, 1, 1, 0, 0, 1, 1, 1])-12*Hlog(z, [1, 1, 1, 1, 1, 1, 0, 1])-8*Hlog(z, [1, 0, 1, 0, 1, 1, 1, 1])+8*Hlog(z, [1, 0, 1, 0, 1, 1, 1, 0])-26*Hlog(z, [1, 0, 0, 1, 0, 1, 0, 1])+18*Hlog(z, [0, 0, 1, 0, 1, 0, 1, 0])-16*Hlog(z, [1, 0, 0, 1, 1, 0, 1, 1])-16*Hlog(z, [0, 1, 0, 1, 1, 1, 0, 1])+40*Hlog(z, [0, 1, 0, 0, 0, 0, 0, 0])-22*Hlog(z, [1, 1, 1, 1, 1, 0, 0, 1])-28*Hlog(z, [1, 1, 0, 0, 0, 0, 1, 1])+32*Hlog(z, [0, 0, 1, 1, 0, 0, 0, 0])-12*Hlog(z, [0, 1, 1, 1, 1, 1, 0, 1])+18*Hlog(z, [0, 0, 0, 1, 1, 1, 0, 0])+16*Hlog(z, [1, 0, 1, 0, 0, 1, 1, 0])-14*Hlog(z, [1, 0, 1, 1, 1, 1, 0, 1])-22*Hlog(z, [0, 0, 1, 1, 0, 1, 0, 1])+24*Hlog(z, [1, 0, 1, 1, 1, 0, 0, 0])-22*Hlog(z, [1, 1, 0, 1, 0, 0, 1, 1])-18*Hlog(z, [1, 1, 0, 0, 0, 1, 1, 1])+28*Hlog(z, [1, 1, 0, 0, 0, 0, 1, 0])-20*Hlog(z, [0, 1, 0, 0, 1, 0, 1, 1])+14*Hlog(z, [0, 0, 1, 1, 1, 1, 0, 0])+34*Hlog(z, [1, 0, 0, 0, 1, 0, 0, 0])-18*Hlog(z, [0, 1, 1, 1, 0, 0, 1, 1])-38*Hlog(z, [1, 0, 1, 0, 0, 0, 0, 1])+26*Hlog(z, [0, 1, 1, 0, 0, 1, 0, 0])-12*Hlog(z, [0, 0, 1, 1, 1, 0, 1, 1])+20*Hlog(z, [0, 0, 1, 1, 0, 0, 1, 0])-32*Hlog(z, [1, 1, 0, 0, 1, 0, 0, 1])-24*Hlog(z, [0, 1, 1, 0, 0, 0, 1, 1])+20*Hlog(z, [1, 0, 1, 0, 1, 1, 0, 0])+18*Hlog(z, [0, 1, 1, 1, 0, 0, 1, 0])-24*Hlog(z, [1, 0, 1, 1, 1, 0, 0, 1])+26*Hlog(z, [1, 0, 1, 0, 0, 0, 1, 0])+30*Hlog(z, [1, 1, 1, 1, 0, 0, 0, 0])+32*Hlog(z, [1, 0, 1, 1, 0, 0, 0, 0])-14*Hlog(z, [0, 0, 0, 1, 0, 1, 1, 1])-24*Hlog(z, [1, 1, 1, 0, 0, 0, 1, 1])-22*Hlog(z, [1, 1, 0, 0, 1, 1, 0, 1])-20*Hlog(z, [0, 1, 1, 1, 0, 1, 0, 1])-24*Hlog(z, [0, 0, 1, 1, 1, 0, 0, 1])-18*Hlog(z, [1, 1, 1, 1, 0, 0, 1, 1])-20*Hlog(z, [1, 1, 0, 0, 1, 0, 1, 1])+16*Hlog(z, [0, 1, 1, 0, 1, 0, 1, 0])-26*Hlog(z, [1, 1, 0, 1, 1, 0, 0, 1])-6*Hlog(z, [0, 1, 1, 0, 1, 1, 1, 1])-34*Hlog(z, [1, 1, 0, 1, 0, 0, 0, 1])+28*Hlog(z, [1, 0, 0, 1, 1, 0, 0, 0])-14*Hlog(z, [0, 1, 1, 0, 0, 1, 1, 1])+22*Hlog(z, [1, 1, 0, 1, 0, 0, 1, 0])+22*Hlog(z, [1, 1, 1, 1, 1, 0, 0, 0])-10*Hlog(z, [1, 1, 0, 0, 1, 1, 1, 1])+36*Hlog(z, [0, 0, 0, 1, 0, 0, 0, 0])+12*Hlog(z, [0, 1, 0, 1, 0, 1, 1, 0])-40*Hlog(z, [0, 1, 0, 0, 0, 0, 0, 1])+18*Hlog(z, [0, 1, 1, 0, 1, 1, 0, 0])+34*Hlog(z, [1, 1, 0, 1, 0, 0, 0, 0])+22*Hlog(z, [0, 0, 0, 0, 1, 0, 1, 0])+32*Hlog(z, [0, 1, 0, 0, 1, 0, 0, 0])+20*Hlog(z, [1, 0, 0, 0, 0, 1, 1, 0])+16*Hlog(z, [0, 0, 0, 1, 1, 0, 1, 0])+12*Hlog(z, [0, 0, 0, 0, 1, 1, 1, 0])+18*Hlog(z, [1, 0, 0, 1, 1, 1, 0, 0])-12*Hlog(z, [1, 0, 0, 0, 1, 1, 1, 1])-30*Hlog(z, [0, 1, 0, 0, 0, 1, 0, 1])-26*Hlog(z, [0, 1, 1, 0, 0, 1, 0, 1])-18*Hlog(z, [0, 0, 0, 1, 1, 1, 0, 1])-20*Hlog(z, [1, 1, 1, 1, 0, 1, 0, 1])+22*Hlog(z, [0, 0, 1, 1, 0, 1, 0, 0])+8*Hlog(z, [1, 1, 1, 1, 0, 1, 1, 0])+16*Hlog(z, [0, 0, 1, 0, 0, 1, 1, 0])-20*Hlog(z, [1, 0, 1, 1, 0, 0, 1, 1])+14*Hlog(z, [1, 1, 0, 1, 1, 0, 1, 0])-24*Hlog(z, [1, 0, 0, 1, 0, 0, 1, 1])+32*Hlog(z, [0, 0, 0, 0, 0, 1, 0, 0])-22*Hlog(z, [0, 1, 0, 0, 1, 1, 0, 1])-30*Hlog(z, [0, 1, 1, 1, 0, 0, 0, 1])+14*Hlog(z, [0, 1, 1, 0, 0, 1, 1, 0])-12*Hlog(z, [1, 0, 1, 1, 1, 0, 1, 1])+28*Hlog(z, [1, 0, 1, 0, 0, 1, 0, 0])+30*Hlog(z, [0, 0, 1, 0, 1, 0, 0, 0])-18*Hlog(z, [1, 1, 1, 0, 1, 1, 0, 1])-20*Hlog(z, [1, 0, 1, 0, 1, 1, 0, 1])-(20*I)*Pi*Hlog(z, [0, 1, 1, 1, 0, 1, 0])-(36*I)*Pi*Hlog(z, [0, 1, 1, 0, 0, 0, 0])-(18*I)*Pi*Hlog(z, [0, 0, 0, 1, 1, 1, 0])-(20*I)*Pi*Hlog(z, [0, 0, 0, 0, 0, 1, 1])-(32*I)*Pi*Hlog(z, [1, 1, 0, 0, 1, 0, 0])-(6*I)*Pi*Hlog(z, [0, 0, 0, 1, 1, 1, 1])-(14*I)*Pi*Hlog(z, [0, 1, 1, 0, 0, 1, 1])-(12*I)*Pi*Hlog(z, [1, 0, 0, 0, 1, 1, 1])-(26*I)*Pi*Hlog(z, [0, 0, 0, 1, 0, 1, 0])-(8*I)*Pi*Hlog(z, [0, 1, 1, 1, 0, 1, 1])-(18*I)*Pi*Hlog(z, [1, 1, 0, 0, 0, 1, 1])-(30*I)*Pi*Hlog(z, [0, 0, 1, 0, 1, 0, 0])-(20*I)*Pi*Hlog(z, [0, 1, 0, 0, 1, 0, 1])-(22*I)*Pi*Hlog(z, [1, 1, 0, 1, 0, 0, 1])-(22*I)*Pi*Hlog(z, [0, 0, 1, 1, 0, 1, 0])-(4*I)*Pi*Hlog(z, [1, 1, 0, 1, 1, 1, 1])-(18*I)*Pi*Hlog(z, [1, 0, 0, 1, 1, 1, 0])-(14*I)*Pi*Hlog(z, [0, 1, 0, 1, 1, 0, 1])-(26*I)*Pi*Hlog(z, [0, 1, 0, 1, 1, 0, 0])-(24*I)*Pi*Hlog(z, [1, 1, 0, 1, 0, 1, 0])-(12*I)*Pi*Hlog(z, [0, 1, 0, 1, 0, 1, 1])-(22*I)*Pi*Hlog(z, [1, 1, 1, 1, 1, 0, 0])-(28*I)*Pi*Hlog(z, [1, 1, 1, 0, 1, 0, 0])-(4*I)*Pi*Hlog(z, [0, 1, 0, 1, 1, 1, 1])-(24*I)*Pi*Hlog(z, [0, 0, 1, 1, 1, 0, 0])-(26*I)*Pi*Hlog(z, [1, 1, 1, 0, 0, 1, 0])-(42*I)*Pi*Hlog(z, [1, 0, 0, 0, 0, 0, 0])-(32*I)*Pi*Hlog(z, [0, 0, 1, 1, 0, 0, 0])-(24*I)*Pi*Hlog(z, [0, 1, 1, 0, 0, 0, 1])-(22*I)*Pi*Hlog(z, [1, 1, 0, 0, 1, 1, 0])-(24*I)*Pi*Hlog(z, [0, 0, 0, 0, 1, 1, 0])-(12*I)*Pi*Hlog(z, [0, 0, 1, 1, 1, 0, 1])-(28*I)*Pi*Hlog(z, [1, 0, 0, 1, 1, 0, 0])-(26*I)*Pi*Hlog(z, [0, 1, 1, 0, 0, 1, 0])-(30*I)*Pi*Hlog(z, [1, 1, 0, 0, 0, 1, 0])-(2*I)*Pi*Hlog(z, [1, 0, 1, 1, 1, 1, 1])-(28*I)*Pi*Hlog(z, [1, 0, 1, 0, 0, 1, 0])-(26*I)*Pi*Hlog(z, [1, 1, 0, 1, 1, 0, 0])-(42*I)*Pi*Hlog(z, [0, 0, 0, 0, 0, 0, 0])-(32*I)*Pi*Hlog(z, [1, 0, 1, 1, 0, 0, 0])-(30*I)*Pi*Hlog(z, [0, 0, 0, 0, 0, 0, 1])-(34*I)*Pi*Hlog(z, [1, 0, 0, 0, 1, 0, 0])-(10*I)*Pi*Hlog(z, [1, 1, 0, 0, 1, 1, 1])-(32*I)*Pi*Hlog(z, [1, 0, 0, 0, 0, 1, 0])-(18*I)*Pi*Hlog(z, [0, 1, 1, 1, 0, 0, 1])-(22*I)*Pi*Hlog(z, [1, 0, 0, 0, 1, 0, 1])-(16*I)*Pi*Hlog(z, [0, 0, 0, 1, 1, 0, 1])-(2*I)*Pi*Hlog(z, [0, 0, 1, 1, 1, 1, 1])-(16*I)*Pi*Hlog(z, [0, 0, 1, 0, 0, 1, 1])-(20*I)*Pi*Hlog(z, [1, 0, 1, 1, 0, 0, 1])-(6*I)*Pi*Hlog(z, [1, 0, 0, 1, 1, 1, 1])-(12*I)*Pi*Hlog(z, [1, 1, 1, 1, 1, 1, 0])-(22*I)*Pi*Hlog(z, [0, 1, 0, 1, 0, 0, 1])-(24*I)*Pi*Hlog(z, [1, 0, 0, 0, 1, 1, 0])-(6*I)*Pi*Hlog(z, [1, 1, 1, 0, 1, 1, 1])-(16*I)*Pi*Hlog(z, [0, 1, 1, 0, 1, 0, 1])-(20*I)*Pi*Hlog(z, [1, 1, 0, 0, 1, 0, 1])-(34*I)*Pi*Hlog(z, [0, 1, 0, 1, 0, 0, 0])-(10*I)*Pi*Hlog(z, [0, 0, 1, 1, 0, 1, 1])-(10*I)*Pi*Hlog(z, [0, 1, 0, 0, 1, 1, 1])-(24*I)*Pi*Hlog(z, [1, 1, 1, 0, 0, 0, 1])-(24*I)*Pi*Hlog(z, [1, 0, 1, 1, 1, 0, 0])-(30*I)*Pi*Hlog(z, [1, 1, 1, 1, 0, 0, 0])-(18*I)*Pi*Hlog(z, [0, 1, 0, 0, 0, 1, 1])-(16*I)*Pi*Hlog(z, [1, 1, 0, 1, 1, 1, 0])-(28*I)*Pi*Hlog(z, [0, 1, 1, 0, 1, 0, 0])-(26*I)*Pi*Hlog(z, [1, 0, 0, 1, 0, 1, 0])-(34*I)*Pi*Hlog(z, [1, 1, 0, 1, 0, 0, 0])-(30*I)*Pi*Hlog(z, [0, 1, 0, 0, 0, 1, 0])-(24*I)*Pi*Hlog(z, [1, 0, 0, 1, 0, 0, 1])-(36*I)*Pi*Hlog(z, [1, 1, 1, 0, 0, 0, 0])-(28*I)*Pi*Hlog(z, [0, 0, 1, 0, 0, 1, 0])-(16*I)*Pi*Hlog(z, [1, 1, 1, 0, 1, 0, 1])-(22*I)*Pi*Hlog(z, [0, 1, 1, 1, 1, 0, 0])-(22*I)*Pi*Hlog(z, [0, 1, 0, 0, 1, 1, 0])-(20*I)*Pi*Hlog(z, [0, 0, 1, 0, 1, 1, 0])-(38*I)*Pi*Hlog(z, [0, 0, 1, 0, 0, 0, 0])-(12*I)*Pi*Hlog(z, [0, 0, 0, 0, 1, 1, 1])+(2*I)*Pi*Hlog(z, [0, 0, 0, 1, 1])*zeta[2]+(2*I)*Pi*Hlog(z, [0, 0, 1, 0, 1])*zeta[2]+(2*I)*Pi*Hlog(z, [0, 1, 0, 1, 1])*zeta[2]+(2*I)*Pi*Hlog(z, [0, 1, 0, 0, 1])*zeta[2]+(2*I)*Pi*Hlog(z, [1, 1, 0, 0, 1])*zeta[2]+(2*I)*Pi*Hlog(z, [1, 0, 0, 0, 1])*zeta[2]+(2*I)*Pi*Hlog(z, [1, 1, 1, 0, 1])*zeta[2]+(2*I)*Pi*Hlog(z, [1, 0, 1, 1, 1])*zeta[2]+(2*I)*Pi*Hlog(z, [1, 1, 1, 1, 1])*zeta[2]+(2*I)*Pi*Hlog(z, [0, 1, 1, 1, 1])*zeta[2]+(2*I)*Pi*Hlog(z, [1, 0, 1, 0, 1])*zeta[2]+(2*I)*Pi*Hlog(z, [0, 0, 0, 0, 1])*zeta[2]+(2*I)*Pi*Hlog(z, [1, 0, 0, 1, 1])*zeta[2]+(2*I)*Pi*Hlog(z, [0, 0, 1, 1, 1])*zeta[2]+(2*I)*Pi*Hlog(z, [0, 1, 1, 0, 1])*zeta[2]+(2*I)*Pi*Hlog(z, [1, 1, 0, 1, 1])*zeta[2]-74*zeta[2]*Hlog(z, [0, 1, 1, 0, 0, 0])+7*zeta[2]^2*Hlog(z, [1, 0, 1, 1])-(148/5)*zeta[2]^2*Hlog(z, [0, 0, 0, 0])-70*zeta[2]*Hlog(z, [1, 1, 0, 1, 0, 0])-70*zeta[2]*Hlog(z, [0, 0, 0, 0, 1, 0])-66*zeta[2]*Hlog(z, [0, 1, 0, 0, 1, 0])-70*zeta[2]*Hlog(z, [0, 1, 0, 1, 0, 0])-74*zeta[2]*Hlog(z, [0, 0, 0, 1, 0, 0])-50*zeta[2]*Hlog(z, [0, 0, 1, 1, 1, 0])-46*zeta[2]*Hlog(z, [0, 1, 1, 1, 1, 0])-(148/5)*zeta[2]^2*Hlog(z, [1, 0, 0, 0])-66*zeta[2]*Hlog(z, [1, 0, 1, 1, 0, 0])-12*zeta[2]*Hlog(z, [1, 1, 1, 1, 1, 1])-82*zeta[2]*Hlog(z, [1, 1, 0, 0, 0, 0])-78*zeta[2]*Hlog(z, [1, 0, 1, 0, 0, 0])-70*zeta[2]*Hlog(z, [1, 0, 0, 0, 1, 0])-62*zeta[2]*Hlog(z, [0, 0, 1, 0, 1, 0])-12*zeta[2]*Hlog(z, [1, 1, 0, 0, 0, 1])-12*zeta[2]*Hlog(z, [0, 0, 1, 0, 1, 1])-12*zeta[2]*Hlog(z, [1, 0, 1, 1, 0, 1])-(88/5)*zeta[2]^3*Hlog(z, [1, 0])-86*zeta[2]*Hlog(z, [1, 0, 0, 0, 0, 0])-12*zeta[2]*Hlog(z, [0, 0, 0, 1, 0, 1])-58*zeta[2]*Hlog(z, [0, 1, 1, 0, 1, 0])-46*zeta[2]*Hlog(z, [1, 1, 1, 1, 1, 0])-12*zeta[2]*Hlog(z, [1, 1, 0, 1, 0, 1])-12*zeta[2]*Hlog(z, [1, 1, 1, 0, 1, 1])-62*zeta[2]*Hlog(z, [1, 1, 1, 1, 0, 0])+11*zeta[2]^2*Hlog(z, [0, 0, 0, 1])+11*zeta[2]^2*Hlog(z, [1, 0, 0, 1])-54*zeta[2]*Hlog(z, [1, 1, 0, 1, 1, 0])+(2*I)*Pi*zeta[2]*Hlog(z, [1, 1, 0, 1, 0])</Text-field>
</Output>
</Group>
</Section>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2"><Equation executable="false" style="Heading 2" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JlEic0YnLyUlYm9sZEdRJmZhbHNlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEiPUYnRi8vRjZRJ25vcm1hbEYnLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1JI21uR0YkNiVRIjVGJ0YvRjxGL0Y8">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JlEic0YnLyUlYm9sZEdRJmZhbHNlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEiPUYnRi8vRjZRJ25vcm1hbEYnLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1JI21uR0YkNiVRIjVGJ0YvRjxGL0Y8</Equation></Text-field></Title>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=</Equation></Text-field></Title>
<Group labelreference="L41" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWV2YWxGJ0Y0RjctRjs2JC1GIzYnLUYsNiVRL2ZpYnJhdGlvbkJhc2lzRidGNEY3LUY7NiQtRiM2LC1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGVS8lKXN0cmV0Y2h5R0ZVLyUqc3ltbWV0cmljR0ZVLyUobGFyZ2VvcEdGVS8lLm1vdmFibGVsaW1pdHNHRlUvJSdhY2NlbnRHRlUvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zeby1JI21uR0YkNiRRIjJGJ0ZRLUkrbXVuZGVyb3ZlckdGJDYnLUZONi1RJiZTdW07RidGUS9GVFEmdW5zZXRGJy9GV0ZccC9GWUY2L0ZlbkZccC9GZ25GNi9GaW5GNi9GW29GXHAvRl1vUSYwLjBlbUYnL0Zgb1EsMC4xNjY2NjY3ZW1GJy1GIzYmLUYsNiVRImFGJ0Y0RjctRk42LVEiPUYnRlFGU0ZWRlhGWkZmbkZobkZqbi9GXW9RLDAuMjc3Nzc3OGVtRicvRmBvRmBxLUZibzYkUSIwRidGUUZRLUYjNiQtRmJvNiRRIjFGJ0ZRRlFGam4vJSxhY2NlbnR1bmRlckdGVS1GZm82J0Zoby1GIzYmLUYsNiVRImJGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImNGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GLDYlUSVIbG9nRidGNEY3LUY7NiQtRiM2JkZncS1GTjYtUSIsRidGUUZTL0ZXRjZGWEZaRmZuRmhuRmpuRmNwL0Zgb1EsMC4zMzMzMzMzZW1GJy1GOzYmLUYjNi1GYnFGYXNGaXBGYXMtRk42LVEifkYnRlFGU0ZWRlhGWkZmbkZobkZqbkZjcC9GYG9GZHBGYHJGYXNGZ3JGYXMtRiw2JVEiekYnRjRGN0ZRRlEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGUUZRRmFzLUY7NiYtRiM2JEZfdEZRRlFGYnRGZXRGUUZRRmFzLUY7NiYtRiM2Jy1GLDYlUSZkZWx0YUYnL0Y1RlVGUUZodEZccUZncUZRRlFGYnRGZXRGUUZRRlFGUUZRRisvJStleGVjdXRhYmxlR0ZVRlE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWV2YWxGJ0Y0RjctRjs2JC1GIzYnLUYsNiVRL2ZpYnJhdGlvbkJhc2lzRidGNEY3LUY7NiQtRiM2LC1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGVS8lKXN0cmV0Y2h5R0ZVLyUqc3ltbWV0cmljR0ZVLyUobGFyZ2VvcEdGVS8lLm1vdmFibGVsaW1pdHNHRlUvJSdhY2NlbnRHRlUvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zeby1JI21uR0YkNiRRIjJGJ0ZRLUkrbXVuZGVyb3ZlckdGJDYnLUZONi1RJiZTdW07RidGUS9GVFEmdW5zZXRGJy9GV0ZccC9GWUY2L0ZlbkZccC9GZ25GNi9GaW5GNi9GW29GXHAvRl1vUSYwLjBlbUYnL0Zgb1EsMC4xNjY2NjY3ZW1GJy1GIzYmLUYsNiVRImFGJ0Y0RjctRk42LVEiPUYnRlFGU0ZWRlhGWkZmbkZobkZqbi9GXW9RLDAuMjc3Nzc3OGVtRicvRmBvRmBxLUZibzYkUSIwRidGUUZRLUYjNiQtRmJvNiRRIjFGJ0ZRRlFGam4vJSxhY2NlbnR1bmRlckdGVS1GZm82J0Zoby1GIzYmLUYsNiVRImJGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImNGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GLDYlUSVIbG9nRidGNEY3LUY7NiQtRiM2JkZncS1GTjYtUSIsRidGUUZTL0ZXRjZGWEZaRmZuRmhuRmpuRmNwL0Zgb1EsMC4zMzMzMzMzZW1GJy1GOzYmLUYjNi1GYnFGYXNGaXBGYXMtRk42LVEifkYnRlFGU0ZWRlhGWkZmbkZobkZqbkZjcC9GYG9GZHBGYHJGYXNGZ3JGYXMtRiw2JVEiekYnRjRGN0ZRRlEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGUUZRRmFzLUY7NiYtRiM2JEZfdEZRRlFGYnRGZXRGUUZRRmFzLUY7NiYtRiM2Jy1GLDYlUSZkZWx0YUYnL0Y1RlVGUUZodEZccUZncUZRRlFGYnRGZXRGUUZRRlFGUUZRRisvJStleGVjdXRhYmxlR0ZVRlE=</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">-2*Hlog(z, [1, 0, 0, 0, 1])+2*Hlog(z, [0, 0, 0, 0, 0])+2*Hlog(z, [0, 1, 0, 0, 0])-2*Hlog(z, [0, 0, 1, 0, 1])+2*Hlog(z, [1, 0, 1, 0, 0])+2*Hlog(z, [1, 0, 0, 0, 0])-2*Hlog(z, [1, 0, 1, 0, 1])-2*Hlog(z, [0, 0, 0, 0, 1])+2*Hlog(z, [1, 1, 0, 0, 0])-2*Hlog(z, [0, 1, 1, 0, 1])+2*Hlog(z, [1, 1, 1, 0, 0])+2*Hlog(z, [0, 1, 1, 0, 0])+2*Hlog(z, [0, 0, 1, 0, 0])-2*Hlog(z, [0, 1, 0, 0, 1])-2*Hlog(z, [1, 1, 0, 0, 1])-2*Hlog(z, [1, 1, 1, 0, 1])+(3/5)*Hlog(z, [0])*zeta[2]^2+(11/5)*Hlog(z, [1])*zeta[2]^2-4*Hlog(z, [1, 0])*zeta[3]-4*Hlog(z, [0, 1])*zeta[3]-4*Hlog(z, [0, 0])*zeta[3]-4*Hlog(z, [1, 1])*zeta[3]-2*zeta[2]*Hlog(z, [1, 1, 1])-6*zeta[2]*Hlog(z, [1, 0, 0])-2*zeta[2]*Hlog(z, [0, 0, 1])-6*zeta[2]*Hlog(z, [0, 0, 0])-6*zeta[2]*Hlog(z, [1, 1, 0])-2*zeta[2]*Hlog(z, [1, 0, 1])-6*zeta[2]*Hlog(z, [0, 1, 0])-2*zeta[2]*Hlog(z, [0, 1, 1])+(2*I)*Pi*Hlog(z, [0, 0])*zeta[2]+(2*I)*Pi*Hlog(z, [1, 1])*zeta[2]+((9/5)*I)*Pi*zeta[2]^2-(2*I)*Pi*Hlog(z, [0, 0, 0, 0])-(2*I)*Pi*Hlog(z, [1, 0, 0, 0])-(2*I)*Pi*Hlog(z, [1, 1, 0, 0])-(2*I)*Pi*Hlog(z, [0, 1, 1, 0])-(2*I)*Pi*Hlog(z, [1, 0, 1, 0])-(2*I)*Pi*Hlog(z, [0, 1, 0, 0])-(2*I)*Pi*Hlog(z, [0, 0, 1, 0])-(2*I)*Pi*Hlog(z, [1, 1, 1, 0])+(4*I)*Hlog(z, [0])*Pi*zeta[3]+(4*I)*Hlog(z, [1])*Pi*zeta[3]+(2*I)*Pi*Hlog(z, [1, 0])*zeta[2]+(2*I)*Pi*Hlog(z, [0, 1])*zeta[2]-12*zeta[5]+12*zeta[2]*zeta[3]</Text-field>
</Output>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjFGJ0Y5Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjFGJ0Y5Rjk=</Equation></Text-field></Title>
<Group labelreference="L43" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWV2YWxGJ0Y0RjctRjs2JC1GIzYnLUYsNiVRL2ZpYnJhdGlvbkJhc2lzRidGNEY3LUY7NiQtRiM2LS1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGVS8lKXN0cmV0Y2h5R0ZVLyUqc3ltbWV0cmljR0ZVLyUobGFyZ2VvcEdGVS8lLm1vdmFibGVsaW1pdHNHRlUvJSdhY2NlbnRHRlUvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zeby1JI21uR0YkNiRRIjJGJ0ZRLUkrbXVuZGVyb3ZlckdGJDYnLUZONi1RJiZTdW07RidGUS9GVFEmdW5zZXRGJy9GV0ZccC9GWUY2L0ZlbkZccC9GZ25GNi9GaW5GNi9GW29GXHAvRl1vUSYwLjBlbUYnL0Zgb1EsMC4xNjY2NjY3ZW1GJy1GIzYmLUYsNiVRImFGJ0Y0RjctRk42LVEiPUYnRlFGU0ZWRlhGWkZmbkZobkZqbi9GXW9RLDAuMjc3Nzc3OGVtRicvRmBvRmBxLUZibzYkUSIwRidGUUZRLUYjNiQtRmJvNiRRIjFGJ0ZRRlFGam4vJSxhY2NlbnR1bmRlckdGVS1GZm82J0Zoby1GIzYmLUYsNiVRImJGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImNGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImRGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GLDYlUSVIbG9nRidGNEY3LUY7NiQtRiM2JkZncS1GTjYtUSIsRidGUUZTL0ZXRjZGWEZaRmZuRmhuRmpuRmNwL0Zgb1EsMC4zMzMzMzMzZW1GJy1GOzYmLUYjNi9GYnFGaHNGaXBGaHMtRk42LVEifkYnRlFGU0ZWRlhGWkZmbkZobkZqbkZjcC9GYG9GZHBGYHJGaHNGZ3JGaHMtRiw2JVEiekYnRjRGN0Zoc0Zec0ZRRlEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGUUZRRmhzLUY7NiYtRiM2JEZmdEZRRlFGaXRGXHVGUUZRRmhzLUY7NiYtRiM2Jy1GLDYlUSZkZWx0YUYnL0Y1RlVGUUZfdUZccUZncUZRRlFGaXRGXHVGUUZRRlFGUUZRRisvJStleGVjdXRhYmxlR0ZVRlE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWV2YWxGJ0Y0RjctRjs2JC1GIzYnLUYsNiVRL2ZpYnJhdGlvbkJhc2lzRidGNEY3LUY7NiQtRiM2LS1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGVS8lKXN0cmV0Y2h5R0ZVLyUqc3ltbWV0cmljR0ZVLyUobGFyZ2VvcEdGVS8lLm1vdmFibGVsaW1pdHNHRlUvJSdhY2NlbnRHRlUvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zeby1JI21uR0YkNiRRIjJGJ0ZRLUkrbXVuZGVyb3ZlckdGJDYnLUZONi1RJiZTdW07RidGUS9GVFEmdW5zZXRGJy9GV0ZccC9GWUY2L0ZlbkZccC9GZ25GNi9GaW5GNi9GW29GXHAvRl1vUSYwLjBlbUYnL0Zgb1EsMC4xNjY2NjY3ZW1GJy1GIzYmLUYsNiVRImFGJ0Y0RjctRk42LVEiPUYnRlFGU0ZWRlhGWkZmbkZobkZqbi9GXW9RLDAuMjc3Nzc3OGVtRicvRmBvRmBxLUZibzYkUSIwRidGUUZRLUYjNiQtRmJvNiRRIjFGJ0ZRRlFGam4vJSxhY2NlbnR1bmRlckdGVS1GZm82J0Zoby1GIzYmLUYsNiVRImJGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImNGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImRGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GLDYlUSVIbG9nRidGNEY3LUY7NiQtRiM2JkZncS1GTjYtUSIsRidGUUZTL0ZXRjZGWEZaRmZuRmhuRmpuRmNwL0Zgb1EsMC4zMzMzMzMzZW1GJy1GOzYmLUYjNi9GYnFGaHNGaXBGaHMtRk42LVEifkYnRlFGU0ZWRlhGWkZmbkZobkZqbkZjcC9GYG9GZHBGYHJGaHNGZ3JGaHMtRiw2JVEiekYnRjRGN0Zoc0Zec0ZRRlEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGUUZRRmhzLUY7NiYtRiM2JEZmdEZRRlFGaXRGXHVGUUZRRmhzLUY7NiYtRiM2Jy1GLDYlUSZkZWx0YUYnL0Y1RlVGUUZfdUZccUZncUZRRlFGaXRGXHVGUUZRRlFGUUZRRisvJStleGVjdXRhYmxlR0ZVRlE=</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">7*zeta[2]^2*Hlog(z, [1, 1])-26*zeta[2]*Hlog(z, [0, 0, 1, 0])-26*zeta[2]*Hlog(z, [1, 1, 1, 0])-8*zeta[2]*Hlog(z, [0, 0, 0, 1])-8*zeta[2]*Hlog(z, [1, 0, 0, 1])+(11/5)*zeta[2]^2*Hlog(z, [1, 0])+7*zeta[2]^2*Hlog(z, [0, 1])+10*Hlog(z, [1, 0, 0, 0, 0, 0])-2*Hlog(z, [1, 1, 0, 0, 1, 1])-8*Hlog(z, [1, 0, 0, 1, 0, 1])-10*Hlog(z, [0, 1, 0, 0, 0, 1])-8*Hlog(z, [0, 1, 1, 1, 0, 1])+10*Hlog(z, [0, 0, 0, 0, 0, 0])-10*Hlog(z, [1, 0, 1, 0, 0, 1])+8*Hlog(z, [0, 0, 1, 1, 0, 0])+8*Hlog(z, [1, 1, 1, 1, 0, 0])+8*Hlog(z, [1, 0, 1, 1, 0, 0])+10*Hlog(z, [1, 1, 0, 0, 0, 0])+10*Hlog(z, [1, 0, 1, 0, 0, 0])+2*Hlog(z, [1, 0, 0, 0, 1, 0])+2*Hlog(z, [0, 0, 1, 0, 1, 0])-10*Hlog(z, [1, 1, 0, 0, 0, 1])-2*Hlog(z, [0, 0, 1, 0, 1, 1])-8*Hlog(z, [1, 0, 1, 1, 0, 1])+2*Hlog(z, [1, 0, 1, 0, 1, 0])+8*Hlog(z, [0, 1, 1, 1, 0, 0])-8*Hlog(z, [0, 0, 0, 1, 0, 1])+2*Hlog(z, [0, 1, 1, 0, 1, 0])-8*Hlog(z, [1, 1, 0, 1, 0, 1])-2*Hlog(z, [1, 1, 1, 0, 1, 1])-2*Hlog(z, [0, 0, 0, 0, 1, 1])-10*Hlog(z, [0, 0, 1, 0, 0, 1])-8*Hlog(z, [0, 0, 1, 1, 0, 1])+8*Hlog(z, [1, 0, 0, 1, 0, 0])+2*Hlog(z, [1, 1, 0, 0, 1, 0])-2*Hlog(z, [1, 0, 1, 0, 1, 1])-2*Hlog(z, [0, 1, 0, 0, 1, 1])-10*Hlog(z, [0, 0, 0, 0, 0, 1])-8*Hlog(z, [0, 1, 0, 1, 0, 1])-8*Hlog(z, [1, 1, 1, 1, 0, 1])-10*Hlog(z, [1, 1, 1, 0, 0, 1])+2*Hlog(z, [0, 0, 0, 0, 1, 0])+2*Hlog(z, [0, 1, 0, 0, 1, 0])+8*Hlog(z, [0, 1, 0, 1, 0, 0])+8*Hlog(z, [0, 0, 0, 1, 0, 0])-10*Hlog(z, [0, 1, 1, 0, 0, 1])+10*Hlog(z, [0, 1, 0, 0, 0, 0])+10*Hlog(z, [0, 0, 1, 0, 0, 0])-10*Hlog(z, [1, 0, 0, 0, 0, 1])+10*Hlog(z, [1, 1, 1, 0, 0, 0])-2*Hlog(z, [0, 1, 1, 0, 1, 1])+2*Hlog(z, [1, 1, 1, 0, 1, 0])-2*Hlog(z, [1, 0, 0, 0, 1, 1])+10*Hlog(z, [0, 1, 1, 0, 0, 0])+8*Hlog(z, [1, 1, 0, 1, 0, 0])-26*zeta[2]*Hlog(z, [1, 0, 0, 0])-26*zeta[2]*Hlog(z, [1, 1, 0, 0])-8*zeta[2]*Hlog(z, [1, 1, 1, 1])-8*zeta[2]*Hlog(z, [0, 1, 0, 1])-26*zeta[2]*Hlog(z, [0, 1, 1, 0])-26*zeta[2]*Hlog(z, [1, 0, 1, 0])+(11/5)*zeta[2]^2*Hlog(z, [0, 0])-8*zeta[2]*Hlog(z, [0, 0, 1, 1])-8*zeta[2]*Hlog(z, [0, 1, 1, 1])-26*zeta[2]*Hlog(z, [0, 1, 0, 0])-8*zeta[2]*Hlog(z, [1, 1, 0, 1])-8*zeta[2]*Hlog(z, [1, 0, 1, 1])-26*zeta[2]*Hlog(z, [0, 0, 0, 0])-(8*I)*Pi*Hlog(z, [1, 1, 1, 1, 0])-(8*I)*Pi*Hlog(z, [0, 1, 1, 1, 0])-8*Hlog(z, [0, 1, 0])*zeta[3]-8*Hlog(z, [1, 0, 0])*zeta[3]-8*Hlog(z, [0, 0, 0])*zeta[3]-8*Hlog(z, [1, 1, 0])*zeta[3]+40*Hlog(z, [1])*zeta[2]*zeta[3]+16*Hlog(z, [0])*zeta[2]*zeta[3]+(6*I)*Pi*zeta[2]*Hlog(z, [0, 1, 0])+(6*I)*Pi*zeta[2]*Hlog(z, [1, 0, 0])+(6*I)*Pi*zeta[2]*Hlog(z, [0, 0, 0])+(6*I)*Pi*zeta[2]*Hlog(z, [1, 1, 0])+(6*I)*Pi*Hlog(z, [0, 1, 1])*zeta[2]+(6*I)*Pi*Hlog(z, [1, 1, 1])*zeta[2]+(6*I)*Pi*Hlog(z, [0, 0, 1])*zeta[2]+(6*I)*Pi*Hlog(z, [1, 0, 1])*zeta[2]+(8*I)*Hlog(z, [1, 0])*Pi*zeta[3]+((9/5)*I)*Hlog(z, [0])*Pi*zeta[2]^2+((9/5)*I)*Hlog(z, [1])*Pi*zeta[2]^2+(8*I)*Hlog(z, [0, 0])*Pi*zeta[3]+(8*I)*Pi*Hlog(z, [1, 1])*zeta[3]+(8*I)*Pi*Hlog(z, [0, 1])*zeta[3]-(8*I)*Pi*Hlog(z, [1, 0, 0, 1, 0])-(2*I)*Pi*Hlog(z, [1, 0, 1, 0, 1])-(8*I)*Pi*Hlog(z, [0, 0, 0, 1, 0])-(2*I)*Pi*Hlog(z, [0, 0, 1, 0, 1])-(10*I)*Pi*Hlog(z, [1, 0, 1, 0, 0])-(8*I)*Pi*Hlog(z, [0, 1, 0, 1, 0])-(8*I)*Pi*Hlog(z, [1, 0, 1, 1, 0])-(10*I)*Pi*Hlog(z, [0, 0, 0, 0, 0])-(10*I)*Pi*Hlog(z, [0, 1, 0, 0, 0])-(2*I)*Pi*Hlog(z, [1, 0, 0, 0, 1])-(8*I)*Pi*Hlog(z, [1, 1, 0, 1, 0])-(2*I)*Pi*Hlog(z, [1, 1, 1, 0, 1])-(8*I)*Pi*Hlog(z, [0, 0, 1, 1, 0])-(10*I)*Pi*Hlog(z, [1, 1, 1, 0, 0])-(10*I)*Pi*Hlog(z, [0, 1, 1, 0, 0])-(10*I)*Pi*Hlog(z, [0, 0, 1, 0, 0])-(2*I)*Pi*Hlog(z, [0, 1, 0, 0, 1])-(2*I)*Pi*Hlog(z, [1, 1, 0, 0, 1])-(2*I)*Pi*Hlog(z, [0, 0, 0, 0, 1])-(10*I)*Pi*Hlog(z, [1, 1, 0, 0, 0])-(2*I)*Pi*Hlog(z, [0, 1, 1, 0, 1])-(10*I)*Pi*Hlog(z, [1, 0, 0, 0, 0])-60*Hlog(z, [1])*zeta[5]-20*Hlog(z, [0, 1, 1])*zeta[3]-20*Hlog(z, [1, 1, 1])*zeta[3]-20*Hlog(z, [0, 0, 1])*zeta[3]-20*Hlog(z, [1, 0, 1])*zeta[3]+7*zeta[2]^3-4*zeta[3]^2</Text-field>
</Output>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5Rjk=</Equation></Text-field></Title>
<Group labelreference="L46" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWV2YWxGJ0Y0RjctRjs2JC1GIzYnLUYsNiVRL2ZpYnJhdGlvbkJhc2lzRidGNEY3LUY7NiQtRiM2Li1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGVS8lKXN0cmV0Y2h5R0ZVLyUqc3ltbWV0cmljR0ZVLyUobGFyZ2VvcEdGVS8lLm1vdmFibGVsaW1pdHNHRlUvJSdhY2NlbnRHRlUvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zeby1JI21uR0YkNiRRIjJGJ0ZRLUkrbXVuZGVyb3ZlckdGJDYnLUZONi1RJiZTdW07RidGUS9GVFEmdW5zZXRGJy9GV0ZccC9GWUY2L0ZlbkZccC9GZ25GNi9GaW5GNi9GW29GXHAvRl1vUSYwLjBlbUYnL0Zgb1EsMC4xNjY2NjY3ZW1GJy1GIzYmLUYsNiVRImFGJ0Y0RjctRk42LVEiPUYnRlFGU0ZWRlhGWkZmbkZobkZqbi9GXW9RLDAuMjc3Nzc3OGVtRicvRmBvRmBxLUZibzYkUSIwRidGUUZRLUYjNiQtRmJvNiRRIjFGJ0ZRRlFGam4vJSxhY2NlbnR1bmRlckdGVS1GZm82J0Zoby1GIzYmLUYsNiVRImJGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImNGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImRGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImVGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GLDYlUSVIbG9nRidGNEY3LUY7NiQtRiM2JkZncS1GTjYtUSIsRidGUUZTL0ZXRjZGWEZaRmZuRmhuRmpuRmNwL0Zgb1EsMC4zMzMzMzMzZW1GJy1GOzYmLUYjNjFGYnFGX3RGaXBGX3QtRk42LVEifkYnRlFGU0ZWRlhGWkZmbkZobkZqbkZjcC9GYG9GZHBGYHJGX3RGZ3JGX3QtRiw2JVEiekYnRjRGN0ZfdEZec0ZfdEZlc0ZRRlEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGUUZRRl90LUY7NiYtRiM2JEZddUZRRlFGYHVGY3VGUUZRRl90LUY7NiYtRiM2Jy1GLDYlUSZkZWx0YUYnL0Y1RlVGUUZmdUZccUZncUZRRlFGYHVGY3VGUUZRRlFGUUZRRisvJStleGVjdXRhYmxlR0ZVRlE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWV2YWxGJ0Y0RjctRjs2JC1GIzYnLUYsNiVRL2ZpYnJhdGlvbkJhc2lzRidGNEY3LUY7NiQtRiM2Li1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGVS8lKXN0cmV0Y2h5R0ZVLyUqc3ltbWV0cmljR0ZVLyUobGFyZ2VvcEdGVS8lLm1vdmFibGVsaW1pdHNHRlUvJSdhY2NlbnRHRlUvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zeby1JI21uR0YkNiRRIjJGJ0ZRLUkrbXVuZGVyb3ZlckdGJDYnLUZONi1RJiZTdW07RidGUS9GVFEmdW5zZXRGJy9GV0ZccC9GWUY2L0ZlbkZccC9GZ25GNi9GaW5GNi9GW29GXHAvRl1vUSYwLjBlbUYnL0Zgb1EsMC4xNjY2NjY3ZW1GJy1GIzYmLUYsNiVRImFGJ0Y0RjctRk42LVEiPUYnRlFGU0ZWRlhGWkZmbkZobkZqbi9GXW9RLDAuMjc3Nzc3OGVtRicvRmBvRmBxLUZibzYkUSIwRidGUUZRLUYjNiQtRmJvNiRRIjFGJ0ZRRlFGam4vJSxhY2NlbnR1bmRlckdGVS1GZm82J0Zoby1GIzYmLUYsNiVRImJGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImNGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImRGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImVGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GLDYlUSVIbG9nRidGNEY3LUY7NiQtRiM2JkZncS1GTjYtUSIsRidGUUZTL0ZXRjZGWEZaRmZuRmhuRmpuRmNwL0Zgb1EsMC4zMzMzMzMzZW1GJy1GOzYmLUYjNjFGYnFGX3RGaXBGX3QtRk42LVEifkYnRlFGU0ZWRlhGWkZmbkZobkZqbkZjcC9GYG9GZHBGYHJGX3RGZ3JGX3QtRiw2JVEiekYnRjRGN0ZfdEZec0ZfdEZlc0ZRRlEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGUUZRRl90LUY7NiYtRiM2JEZddUZRRlFGYHVGY3VGUUZRRl90LUY7NiYtRiM2Jy1GLDYlUSZkZWx0YUYnL0Y1RlVGUUZmdUZccUZncUZRRlFGYHVGY3VGUUZRRlFGUUZRRisvJStleGVjdXRhYmxlR0ZVRlE=</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">-20*zeta[2]*Hlog(z, [0, 0, 0, 0, 1])-72*zeta[2]*Hlog(z, [1, 1, 0, 0, 0])-20*zeta[2]*Hlog(z, [1, 0, 0, 1, 1])-20*zeta[2]*Hlog(z, [0, 0, 1, 1, 1])-20*zeta[2]*Hlog(z, [0, 1, 1, 0, 1])-72*zeta[2]*Hlog(z, [1, 0, 0, 0, 0])-68*zeta[2]*Hlog(z, [0, 1, 1, 1, 0])-68*zeta[2]*Hlog(z, [1, 0, 0, 1, 0])-20*zeta[2]*Hlog(z, [0, 1, 1, 1, 1])-20*zeta[2]*Hlog(z, [1, 0, 1, 0, 1])-20*zeta[2]*Hlog(z, [1, 1, 1, 0, 1])-68*zeta[2]*Hlog(z, [0, 0, 1, 1, 0])-72*zeta[2]*Hlog(z, [1, 1, 1, 0, 0])-72*zeta[2]*Hlog(z, [0, 1, 1, 0, 0])-20*zeta[2]*Hlog(z, [1, 0, 1, 1, 1])-72*zeta[2]*Hlog(z, [0, 0, 1, 0, 0])-20*zeta[2]*Hlog(z, [0, 1, 0, 1, 1])-20*zeta[2]*Hlog(z, [0, 1, 0, 0, 1])-68*zeta[2]*Hlog(z, [1, 1, 1, 1, 0])-20*zeta[2]*Hlog(z, [1, 1, 0, 0, 1])-68*zeta[2]*Hlog(z, [1, 1, 0, 1, 0])-(18/35)*zeta[2]^3*Hlog(z, [0])+((9/5)*I)*Hlog(z, [0, 0])*Pi*zeta[2]^2+(12*I)*Hlog(z, [0, 0, 0])*Pi*zeta[3]+(12*I)*Hlog(z, [1, 1, 0])*Pi*zeta[3]+((9/5)*I)*Hlog(z, [1, 0])*Pi*zeta[2]^2+(12*I)*Hlog(z, [1, 0, 0])*Pi*zeta[3]+((9/5)*I)*Hlog(z, [0, 1])*Pi*zeta[2]^2+((9/5)*I)*Hlog(z, [1, 1])*Pi*zeta[2]^2+(12*I)*Hlog(z, [0, 1, 0])*Pi*zeta[3]+(12*I)*Hlog(z, [0, 1, 1])*Pi*zeta[3]+(12*I)*Hlog(z, [1, 1, 1])*Pi*zeta[3]+(12*I)*Hlog(z, [0, 0, 0, 1])*Pi*zeta[2]+(12*I)*Hlog(z, [1, 0, 0, 1])*Pi*zeta[2]+(12*I)*Hlog(z, [0, 1, 1, 0])*Pi*zeta[2]+(12*I)*Hlog(z, [1, 0, 1, 0])*Pi*zeta[2]+(12*I)*Hlog(z, [0, 0, 1, 1])*Pi*zeta[2]+(12*I)*Hlog(z, [1, 0, 1])*Pi*zeta[3]+(12*I)*Hlog(z, [0, 1, 1, 1])*Pi*zeta[2]+(12*I)*Hlog(z, [1, 0, 1, 1])*Pi*zeta[2]+(12*I)*Hlog(z, [0, 0, 0, 0])*Pi*zeta[2]+(12*I)*Hlog(z, [1, 0, 0, 0])*Pi*zeta[2]+(12*I)*Hlog(z, [1, 1, 0, 0])*Pi*zeta[2]+(12*I)*Hlog(z, [1, 1, 1, 1])*Pi*zeta[2]+(12*I)*Hlog(z, [0, 1, 0, 1])*Pi*zeta[2]+(12*I)*Hlog(z, [1, 1, 0, 1])*Pi*zeta[2]+(12*I)*Hlog(z, [0, 0, 1])*Pi*zeta[3]+(12*I)*Hlog(z, [0, 1, 0, 0])*Pi*zeta[2]+(12*I)*Hlog(z, [0, 0, 1, 0])*Pi*zeta[2]+(12*I)*Hlog(z, [1, 1, 1, 0])*Pi*zeta[2]-(10*I)*Pi*Hlog(z, [0, 1, 1, 0, 0, 1])-(30*I)*Pi*Hlog(z, [0, 1, 0, 0, 0, 0])-(10*I)*Pi*Hlog(z, [0, 0, 0, 0, 0, 1])-(8*I)*Pi*Hlog(z, [0, 1, 0, 1, 0, 1])-(20*I)*Pi*Hlog(z, [0, 0, 0, 1, 1, 0])-(8*I)*Pi*Hlog(z, [1, 1, 1, 1, 0, 1])-(10*I)*Pi*Hlog(z, [1, 1, 1, 0, 0, 1])-(2*I)*Pi*Hlog(z, [0, 0, 0, 0, 1, 1])-(10*I)*Pi*Hlog(z, [0, 0, 1, 0, 0, 1])-(28*I)*Pi*Hlog(z, [1, 0, 0, 1, 0, 0])-(8*I)*Pi*Hlog(z, [0, 0, 1, 1, 0, 1])-(22*I)*Pi*Hlog(z, [1, 1, 0, 0, 1, 0])-(2*I)*Pi*Hlog(z, [1, 0, 1, 0, 1, 1])-(2*I)*Pi*Hlog(z, [0, 1, 0, 0, 1, 1])-(22*I)*Pi*Hlog(z, [1, 0, 1, 0, 1, 0])-(28*I)*Pi*Hlog(z, [0, 1, 1, 1, 0, 0])-(20*I)*Pi*Hlog(z, [1, 0, 1, 1, 1, 0])-(8*I)*Pi*Hlog(z, [0, 0, 0, 1, 0, 1])-(22*I)*Pi*Hlog(z, [0, 1, 1, 0, 1, 0])-(20*I)*Pi*Hlog(z, [1, 1, 1, 1, 1, 0])-(8*I)*Pi*Hlog(z, [1, 1, 0, 1, 0, 1])-(2*I)*Pi*Hlog(z, [1, 1, 1, 0, 1, 1])-(28*I)*Pi*Hlog(z, [1, 1, 1, 1, 0, 0])-(20*I)*Pi*Hlog(z, [1, 1, 0, 1, 1, 0])-(28*I)*Pi*Hlog(z, [1, 0, 1, 1, 0, 0])-(30*I)*Pi*Hlog(z, [1, 1, 0, 0, 0, 0])-(30*I)*Pi*Hlog(z, [1, 0, 1, 0, 0, 0])-(22*I)*Pi*Hlog(z, [1, 0, 0, 0, 1, 0])-(22*I)*Pi*Hlog(z, [0, 0, 1, 0, 1, 0])-(10*I)*Pi*Hlog(z, [1, 1, 0, 0, 0, 1])-(2*I)*Pi*Hlog(z, [0, 0, 1, 0, 1, 1])-(8*I)*Pi*Hlog(z, [1, 0, 1, 1, 0, 1])-(30*I)*Pi*Hlog(z, [1, 0, 0, 0, 0, 0])-(2*I)*Pi*Hlog(z, [1, 1, 0, 0, 1, 1])-(8*I)*Pi*Hlog(z, [1, 0, 0, 1, 0, 1])-(10*I)*Pi*Hlog(z, [0, 1, 0, 0, 0, 1])-(8*I)*Pi*Hlog(z, [0, 1, 1, 1, 0, 1])-(30*I)*Pi*Hlog(z, [0, 0, 0, 0, 0, 0])-(10*I)*Pi*Hlog(z, [1, 0, 1, 0, 0, 1])-(28*I)*Pi*Hlog(z, [0, 0, 1, 1, 0, 0])+24*Hlog(z, [0, 0])*zeta[2]*zeta[3]+24*Hlog(z, [1, 0])*zeta[2]*zeta[3]+96*Hlog(z, [0, 1])*zeta[2]*zeta[3]+96*Hlog(z, [1, 1])*zeta[2]*zeta[3]-68*zeta[2]*Hlog(z, [1, 0, 1, 1, 0])-72*zeta[2]*Hlog(z, [0, 0, 0, 0, 0])-20*zeta[2]*Hlog(z, [1, 1, 1, 1, 1])-72*zeta[2]*Hlog(z, [0, 1, 0, 0, 0])-20*zeta[2]*Hlog(z, [1, 0, 0, 0, 1])-68*zeta[2]*Hlog(z, [0, 0, 0, 1, 0])-20*zeta[2]*Hlog(z, [1, 1, 0, 1, 1])-20*zeta[2]*Hlog(z, [0, 0, 0, 1, 1])-20*zeta[2]*Hlog(z, [0, 0, 1, 0, 1])-72*zeta[2]*Hlog(z, [1, 0, 1, 0, 0])-68*zeta[2]*Hlog(z, [0, 1, 0, 1, 0])-10*Hlog(z, [0, 0, 1, 0, 0, 1, 1])-28*Hlog(z, [1, 0, 1, 1, 0, 0, 1])+2*Hlog(z, [1, 0, 0, 0, 1, 1, 0])-28*Hlog(z, [0, 1, 0, 1, 0, 0, 1])-2*Hlog(z, [1, 1, 1, 0, 1, 1, 1])-22*Hlog(z, [0, 1, 1, 0, 1, 0, 1])-22*Hlog(z, [1, 1, 0, 0, 1, 0, 1])+28*Hlog(z, [0, 1, 0, 1, 0, 0, 0])-8*Hlog(z, [0, 0, 1, 1, 0, 1, 1])+20*Hlog(z, [1, 1, 0, 1, 1, 0, 0])+30*Hlog(z, [0, 0, 0, 0, 0, 0, 0])+28*Hlog(z, [1, 0, 1, 1, 0, 0, 0])-30*Hlog(z, [0, 0, 0, 0, 0, 0, 1])+22*Hlog(z, [1, 0, 0, 0, 1, 0, 0])-2*Hlog(z, [1, 1, 0, 0, 1, 1, 1])-28*Hlog(z, [0, 1, 1, 1, 0, 0, 1])+10*Hlog(z, [1, 0, 0, 0, 0, 1, 0])-22*Hlog(z, [1, 0, 0, 0, 1, 0, 1])-20*Hlog(z, [0, 0, 0, 1, 1, 0, 1])+2*Hlog(z, [1, 1, 0, 0, 1, 1, 0])+2*Hlog(z, [0, 0, 0, 0, 1, 1, 0])+20*Hlog(z, [1, 0, 0, 1, 1, 0, 0])-20*Hlog(z, [0, 0, 1, 1, 1, 0, 1])+10*Hlog(z, [0, 1, 1, 0, 0, 1, 0])+10*Hlog(z, [1, 1, 0, 0, 0, 1, 0])+10*Hlog(z, [1, 0, 1, 0, 0, 1, 0])-180*Hlog(z, [1, 1])*zeta[5]-(9/5)*Hlog(z, [0, 1, 0])*zeta[2]^2+15*Hlog(z, [0, 1, 1])*zeta[2]^2+15*Hlog(z, [1, 1, 1])*zeta[2]^2-56*Hlog(z, [0, 0, 0, 1])*zeta[3]-56*Hlog(z, [1, 0, 0, 1])*zeta[3]-12*Hlog(z, [0, 1, 1, 0])*zeta[3]-12*Hlog(z, [1, 0, 1, 0])*zeta[3]-56*Hlog(z, [0, 0, 1, 1])*zeta[3]+15*Hlog(z, [1, 0, 1])*zeta[2]^2-56*Hlog(z, [0, 1, 1, 1])*zeta[3]-56*Hlog(z, [1, 0, 1, 1])*zeta[3]-12*Hlog(z, [0, 0, 0, 0])*zeta[3]-12*Hlog(z, [1, 0, 0, 0])*zeta[3]-12*Hlog(z, [1, 1, 0, 0])*zeta[3]-56*Hlog(z, [1, 1, 1, 1])*zeta[3]-56*Hlog(z, [0, 1, 0, 1])*zeta[3]-56*Hlog(z, [1, 1, 0, 1])*zeta[3]+15*Hlog(z, [0, 0, 1])*zeta[2]^2-12*Hlog(z, [0, 1, 0, 0])*zeta[3]-12*Hlog(z, [0, 0, 1, 0])*zeta[3]-12*Hlog(z, [1, 1, 1, 0])*zeta[3]+(726/35)*Hlog(z, [1])*zeta[2]^3-36*Hlog(z, [1])*zeta[3]^2-(9/5)*Hlog(z, [0, 0, 0])*zeta[2]^2-(9/5)*Hlog(z, [1, 1, 0])*zeta[2]^2-(9/5)*Hlog(z, [1, 0, 0])*zeta[2]^2-180*Hlog(z, [0, 1])*zeta[5]-(20*I)*Pi*Hlog(z, [1, 0, 0, 1, 1, 0])-(20*I)*Pi*Hlog(z, [0, 1, 0, 1, 1, 0])-(30*I)*Pi*Hlog(z, [0, 0, 1, 0, 0, 0])-(30*I)*Pi*Hlog(z, [1, 1, 1, 0, 0, 0])-(10*I)*Pi*Hlog(z, [1, 0, 0, 0, 0, 1])-(2*I)*Pi*Hlog(z, [0, 1, 1, 0, 1, 1])-(22*I)*Pi*Hlog(z, [1, 1, 1, 0, 1, 0])-(2*I)*Pi*Hlog(z, [1, 0, 0, 0, 1, 1])-(30*I)*Pi*Hlog(z, [0, 1, 1, 0, 0, 0])-(28*I)*Pi*Hlog(z, [1, 1, 0, 1, 0, 0])-(22*I)*Pi*Hlog(z, [0, 0, 0, 0, 1, 0])-(22*I)*Pi*Hlog(z, [0, 1, 0, 0, 1, 0])-(28*I)*Pi*Hlog(z, [0, 1, 0, 1, 0, 0])-(28*I)*Pi*Hlog(z, [0, 0, 0, 1, 0, 0])-(20*I)*Pi*Hlog(z, [0, 0, 1, 1, 1, 0])-(20*I)*Pi*Hlog(z, [0, 1, 1, 1, 1, 0])+28*Hlog(z, [1, 0, 0, 1, 0, 0, 0])+30*Hlog(z, [1, 1, 0, 0, 0, 0, 0])-30*Hlog(z, [0, 0, 1, 0, 0, 0, 1])-2*Hlog(z, [0, 0, 1, 0, 1, 1, 1])-10*Hlog(z, [1, 0, 1, 0, 0, 1, 1])+22*Hlog(z, [0, 1, 0, 0, 1, 0, 0])+8*Hlog(z, [1, 1, 1, 1, 0, 1, 0])+2*Hlog(z, [0, 0, 1, 0, 1, 1, 0])+30*Hlog(z, [0, 0, 1, 0, 0, 0, 0])-2*Hlog(z, [0, 0, 0, 0, 1, 1, 1])+22*Hlog(z, [0, 0, 0, 0, 1, 0, 0])-20*Hlog(z, [1, 0, 0, 1, 1, 0, 1])-20*Hlog(z, [0, 1, 1, 1, 1, 0, 1])+22*Hlog(z, [1, 0, 1, 0, 1, 0, 0])-10*Hlog(z, [1, 1, 1, 0, 0, 1, 1])+10*Hlog(z, [0, 0, 0, 0, 0, 1, 0])+10*Hlog(z, [0, 1, 0, 0, 0, 1, 0])+28*Hlog(z, [1, 1, 0, 1, 0, 0, 0])-28*Hlog(z, [1, 0, 0, 1, 0, 0, 1])+30*Hlog(z, [1, 1, 1, 0, 0, 0, 0])+10*Hlog(z, [0, 0, 1, 0, 0, 1, 0])-22*Hlog(z, [1, 1, 1, 0, 1, 0, 1])+20*Hlog(z, [0, 1, 1, 1, 1, 0, 0])+2*Hlog(z, [0, 1, 0, 0, 1, 1, 0])-2*Hlog(z, [0, 1, 0, 0, 1, 1, 1])-30*Hlog(z, [1, 1, 1, 0, 0, 0, 1])+20*Hlog(z, [1, 0, 1, 1, 1, 0, 0])+28*Hlog(z, [1, 1, 1, 1, 0, 0, 0])-10*Hlog(z, [0, 1, 0, 0, 0, 1, 1])+22*Hlog(z, [0, 1, 1, 0, 1, 0, 0])+8*Hlog(z, [1, 0, 0, 1, 0, 1, 0])+8*Hlog(z, [1, 1, 0, 1, 0, 1, 0])+20*Hlog(z, [1, 1, 1, 1, 1, 0, 0])+22*Hlog(z, [1, 1, 1, 0, 1, 0, 0])+20*Hlog(z, [0, 0, 1, 1, 1, 0, 0])+10*Hlog(z, [1, 1, 1, 0, 0, 1, 0])+30*Hlog(z, [1, 0, 0, 0, 0, 0, 0])-30*Hlog(z, [0, 1, 1, 0, 0, 0, 1])+28*Hlog(z, [0, 0, 1, 1, 0, 0, 0])-2*Hlog(z, [1, 0, 0, 0, 1, 1, 1])+8*Hlog(z, [0, 0, 0, 1, 0, 1, 0])-8*Hlog(z, [0, 1, 1, 1, 0, 1, 1])-10*Hlog(z, [1, 1, 0, 0, 0, 1, 1])+22*Hlog(z, [0, 0, 1, 0, 1, 0, 0])-22*Hlog(z, [0, 1, 0, 0, 1, 0, 1])-28*Hlog(z, [1, 1, 0, 1, 0, 0, 1])+8*Hlog(z, [0, 0, 1, 1, 0, 1, 0])+20*Hlog(z, [0, 1, 0, 1, 1, 0, 0])-20*Hlog(z, [0, 1, 0, 1, 1, 0, 1])-8*Hlog(z, [0, 1, 0, 1, 0, 1, 1])-2*Hlog(z, [1, 0, 1, 0, 1, 1, 1])-30*Hlog(z, [1, 1, 0, 0, 0, 0, 1])+30*Hlog(z, [0, 1, 0, 0, 0, 0, 0])+8*Hlog(z, [1, 0, 1, 1, 0, 1, 0])-22*Hlog(z, [1, 0, 1, 0, 1, 0, 1])+8*Hlog(z, [0, 1, 1, 1, 0, 1, 0])+30*Hlog(z, [0, 1, 1, 0, 0, 0, 0])-10*Hlog(z, [0, 0, 0, 0, 0, 1, 1])+22*Hlog(z, [1, 1, 0, 0, 1, 0, 0])-10*Hlog(z, [0, 1, 1, 0, 0, 1, 1])-20*Hlog(z, [1, 0, 1, 1, 1, 0, 1])-22*Hlog(z, [0, 0, 1, 0, 1, 0, 1])+20*Hlog(z, [0, 0, 0, 1, 1, 0, 0])-30*Hlog(z, [0, 1, 0, 0, 0, 0, 1])-10*Hlog(z, [1, 0, 0, 0, 0, 1, 1])-20*Hlog(z, [1, 1, 0, 1, 1, 0, 1])-20*Hlog(z, [1, 1, 1, 1, 1, 0, 1])-28*Hlog(z, [0, 0, 0, 1, 0, 0, 1])-30*Hlog(z, [1, 0, 0, 0, 0, 0, 1])-28*Hlog(z, [1, 1, 1, 1, 0, 0, 1])-8*Hlog(z, [1, 1, 1, 1, 0, 1, 1])-28*Hlog(z, [0, 0, 1, 1, 0, 0, 1])+2*Hlog(z, [1, 1, 1, 0, 1, 1, 0])+30*Hlog(z, [1, 0, 1, 0, 0, 0, 0])-22*Hlog(z, [0, 0, 0, 0, 1, 0, 1])-30*Hlog(z, [1, 0, 1, 0, 0, 0, 1])+8*Hlog(z, [0, 1, 0, 1, 0, 1, 0])-8*Hlog(z, [1, 1, 0, 1, 0, 1, 1])-8*Hlog(z, [1, 0, 0, 1, 0, 1, 1])+28*Hlog(z, [0, 0, 0, 1, 0, 0, 0])+2*Hlog(z, [0, 1, 1, 0, 1, 1, 0])-8*Hlog(z, [0, 0, 0, 1, 0, 1, 1])-2*Hlog(z, [0, 1, 1, 0, 1, 1, 1])-8*Hlog(z, [1, 0, 1, 1, 0, 1, 1])+2*Hlog(z, [1, 0, 1, 0, 1, 1, 0])+28*Hlog(z, [0, 1, 1, 1, 0, 0, 0])-288*zeta[7]+132*zeta[2]*zeta[5]+(114/5)*zeta[2]^2*zeta[3]</Text-field>
</Output>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjNGJ0Y5Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjNGJ0Y5Rjk=</Equation></Text-field></Title>
<Group labelreference="L52" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWV2YWxGJ0Y0RjctRjs2JC1GIzYnLUYsNiVRL2ZpYnJhdGlvbkJhc2lzRidGNEY3LUY7NiQtRiM2Ly1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGVS8lKXN0cmV0Y2h5R0ZVLyUqc3ltbWV0cmljR0ZVLyUobGFyZ2VvcEdGVS8lLm1vdmFibGVsaW1pdHNHRlUvJSdhY2NlbnRHRlUvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zeby1JI21uR0YkNiRRIjJGJ0ZRLUkrbXVuZGVyb3ZlckdGJDYnLUZONi1RJiZTdW07RidGUS9GVFEmdW5zZXRGJy9GV0ZccC9GWUY2L0ZlbkZccC9GZ25GNi9GaW5GNi9GW29GXHAvRl1vUSYwLjBlbUYnL0Zgb1EsMC4xNjY2NjY3ZW1GJy1GIzYmLUYsNiVRImFGJ0Y0RjctRk42LVEiPUYnRlFGU0ZWRlhGWkZmbkZobkZqbi9GXW9RLDAuMjc3Nzc3OGVtRicvRmBvRmBxLUZibzYkUSIwRidGUUZRLUYjNiQtRmJvNiRRIjFGJ0ZRRlFGam4vJSxhY2NlbnR1bmRlckdGVS1GZm82J0Zoby1GIzYmLUYsNiVRImJGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImNGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImRGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImVGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImZGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GLDYlUSVIbG9nRidGNEY3LUY7NiQtRiM2JkZncS1GTjYtUSIsRidGUUZTL0ZXRjZGWEZaRmZuRmhuRmpuRmNwL0Zgb1EsMC4zMzMzMzMzZW1GJy1GOzYmLUYjNjNGYnFGZnRGaXBGZnQtRk42LVEifkYnRlFGU0ZWRlhGWkZmbkZobkZqbkZjcC9GYG9GZHBGYHJGZnRGZ3JGZnQtRiw2JVEiekYnRjRGN0ZmdEZec0ZmdEZlc0ZmdEZcdEZRRlEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGUUZRRmZ0LUY7NiYtRiM2JEZkdUZRRlFGZ3VGanVGUUZRRmZ0LUY7NiYtRiM2Jy1GLDYlUSZkZWx0YUYnL0Y1RlVGUUZddkZccUZncUZRRlFGZ3VGanVGUUZRRlFGUUZRRisvJStleGVjdXRhYmxlR0ZVRlE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWV2YWxGJ0Y0RjctRjs2JC1GIzYnLUYsNiVRL2ZpYnJhdGlvbkJhc2lzRidGNEY3LUY7NiQtRiM2Ly1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGVS8lKXN0cmV0Y2h5R0ZVLyUqc3ltbWV0cmljR0ZVLyUobGFyZ2VvcEdGVS8lLm1vdmFibGVsaW1pdHNHRlUvJSdhY2NlbnRHRlUvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zeby1JI21uR0YkNiRRIjJGJ0ZRLUkrbXVuZGVyb3ZlckdGJDYnLUZONi1RJiZTdW07RidGUS9GVFEmdW5zZXRGJy9GV0ZccC9GWUY2L0ZlbkZccC9GZ25GNi9GaW5GNi9GW29GXHAvRl1vUSYwLjBlbUYnL0Zgb1EsMC4xNjY2NjY3ZW1GJy1GIzYmLUYsNiVRImFGJ0Y0RjctRk42LVEiPUYnRlFGU0ZWRlhGWkZmbkZobkZqbi9GXW9RLDAuMjc3Nzc3OGVtRicvRmBvRmBxLUZibzYkUSIwRidGUUZRLUYjNiQtRmJvNiRRIjFGJ0ZRRlFGam4vJSxhY2NlbnR1bmRlckdGVS1GZm82J0Zoby1GIzYmLUYsNiVRImJGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImNGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImRGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImVGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImZGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GLDYlUSVIbG9nRidGNEY3LUY7NiQtRiM2JkZncS1GTjYtUSIsRidGUUZTL0ZXRjZGWEZaRmZuRmhuRmpuRmNwL0Zgb1EsMC4zMzMzMzMzZW1GJy1GOzYmLUYjNjNGYnFGZnRGaXBGZnQtRk42LVEifkYnRlFGU0ZWRlhGWkZmbkZobkZqbkZjcC9GYG9GZHBGYHJGZnRGZ3JGZnQtRiw2JVEiekYnRjRGN0ZmdEZec0ZmdEZlc0ZmdEZcdEZRRlEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGUUZRRmZ0LUY7NiYtRiM2JEZkdUZRRlFGZ3VGanVGUUZRRmZ0LUY7NiYtRiM2Jy1GLDYlUSZkZWx0YUYnL0Y1RlVGUUZddkZccUZncUZRRlFGZ3VGanVGUUZRRlFGUUZRRisvJStleGVjdXRhYmxlR0ZVRlE=</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">(16*I)*Hlog(z, [1, 1, 0, 0])*Pi*zeta[3]+((9/5)*I)*Hlog(z, [1, 1, 0])*Pi*zeta[2]^2+(16*I)*Hlog(z, [1, 0, 1, 1])*Pi*zeta[3]+(16*I)*Hlog(z, [0, 0, 0, 0])*Pi*zeta[3]+((9/5)*I)*Hlog(z, [0, 0, 0])*Pi*zeta[2]^2+(16*I)*Hlog(z, [1, 1, 0, 1])*Pi*zeta[3]+((9/5)*I)*Hlog(z, [0, 0, 1])*Pi*zeta[2]^2+((9/5)*I)*Hlog(z, [1, 0, 0])*Pi*zeta[2]^2+((9/5)*I)*Hlog(z, [0, 1, 1])*Pi*zeta[2]^2+((9/5)*I)*Hlog(z, [1, 1, 1])*Pi*zeta[2]^2+(16*I)*Hlog(z, [0, 0, 0, 1])*Pi*zeta[3]+(16*I)*Hlog(z, [1, 0, 0, 1])*Pi*zeta[3]+(16*I)*Hlog(z, [0, 1, 0, 0])*Pi*zeta[3]+((9/5)*I)*Hlog(z, [0, 1, 0])*Pi*zeta[2]^2+(16*I)*Hlog(z, [0, 0, 1, 0])*Pi*zeta[3]+(16*I)*Hlog(z, [1, 1, 1, 0])*Pi*zeta[3]+(16*I)*Hlog(z, [0, 0, 1, 1])*Pi*zeta[3]+((9/5)*I)*Hlog(z, [1, 0, 1])*Pi*zeta[2]^2+(16*I)*Hlog(z, [0, 1, 1, 1])*Pi*zeta[3]+(16*I)*Hlog(z, [1, 1, 1, 1])*Pi*zeta[3]+(16*I)*Hlog(z, [0, 1, 0, 1])*Pi*zeta[3]+(16*I)*Hlog(z, [0, 1, 1, 0])*Pi*zeta[3]+(16*I)*Hlog(z, [1, 0, 1, 0])*Pi*zeta[3]+(16*I)*Hlog(z, [1, 0, 0, 0])*Pi*zeta[3]+(20*I)*Hlog(z, [1, 1, 1, 1, 0])*Pi*zeta[2]+(20*I)*Hlog(z, [1, 1, 0, 0, 1])*Pi*zeta[2]+(20*I)*Hlog(z, [1, 1, 1, 0, 1])*Pi*zeta[2]+(20*I)*Hlog(z, [0, 0, 1, 1, 0])*Pi*zeta[2]+(20*I)*Hlog(z, [1, 1, 1, 0, 0])*Pi*zeta[2]+(20*I)*Hlog(z, [0, 1, 1, 0, 0])*Pi*zeta[2]+(20*I)*Hlog(z, [1, 0, 1, 1, 1])*Pi*zeta[2]+(20*I)*Hlog(z, [0, 0, 1, 0, 0])*Pi*zeta[2]+(20*I)*Hlog(z, [1, 1, 0, 1, 0])*Pi*zeta[2]+(20*I)*Hlog(z, [1, 0, 0, 0, 1])*Pi*zeta[2]+(20*I)*Hlog(z, [1, 0, 1, 1, 0])*Pi*zeta[2]+(20*I)*Hlog(z, [0, 0, 0, 0, 0])*Pi*zeta[2]+(20*I)*Hlog(z, [1, 1, 1, 1, 1])*Pi*zeta[2]+(20*I)*Hlog(z, [0, 1, 0, 0, 0])*Pi*zeta[2]+(20*I)*Hlog(z, [1, 0, 1, 0, 0])*Pi*zeta[2]+(20*I)*Hlog(z, [0, 1, 0, 1, 0])*Pi*zeta[2]+(20*I)*Hlog(z, [0, 0, 0, 1, 0])*Pi*zeta[2]+(20*I)*Hlog(z, [1, 1, 0, 1, 1])*Pi*zeta[2]+(20*I)*Hlog(z, [0, 0, 0, 1, 1])*Pi*zeta[2]+(20*I)*Hlog(z, [0, 0, 1, 0, 1])*Pi*zeta[2]+(20*I)*Hlog(z, [1, 0, 0, 0, 0])*Pi*zeta[2]+(20*I)*Hlog(z, [0, 1, 1, 1, 0])*Pi*zeta[2]+(20*I)*Hlog(z, [1, 0, 0, 1, 0])*Pi*zeta[2]+(20*I)*Hlog(z, [0, 1, 1, 1, 1])*Pi*zeta[2]+(20*I)*Hlog(z, [1, 0, 1, 0, 1])*Pi*zeta[2]+(20*I)*Hlog(z, [0, 0, 0, 0, 1])*Pi*zeta[2]+(20*I)*Hlog(z, [1, 1, 0, 0, 0])*Pi*zeta[2]+(20*I)*Hlog(z, [1, 0, 0, 1, 1])*Pi*zeta[2]+(20*I)*Hlog(z, [0, 0, 1, 1, 1])*Pi*zeta[2]+(20*I)*Hlog(z, [0, 1, 1, 0, 1])*Pi*zeta[2]+(20*I)*Hlog(z, [0, 1, 0, 1, 1])*Pi*zeta[2]+(20*I)*Hlog(z, [0, 1, 0, 0, 1])*Pi*zeta[2]-10*Hlog(z, [1, 1, 1, 0, 0, 1, 1, 1])+22*Hlog(z, [0, 0, 1, 0, 1, 0, 1, 0])-20*Hlog(z, [1, 0, 0, 1, 1, 0, 1, 1])-62*Hlog(z, [1, 1, 1, 0, 1, 0, 0, 1])-42*Hlog(z, [1, 0, 0, 0, 1, 1, 0, 1])-40*Hlog(z, [1, 0, 0, 1, 1, 1, 0, 1])-8*Hlog(z, [1, 0, 0, 1, 0, 1, 1, 1])-40*Hlog(z, [1, 1, 0, 1, 1, 1, 0, 1])+2*Hlog(z, [1, 1, 1, 0, 1, 1, 1, 0])+48*Hlog(z, [1, 0, 0, 1, 0, 1, 0, 0])+68*Hlog(z, [0, 0, 1, 1, 0, 0, 0, 0])+10*Hlog(z, [1, 0, 1, 0, 0, 1, 1, 0])-40*Hlog(z, [1, 0, 1, 1, 1, 1, 0, 1])-60*Hlog(z, [0, 1, 1, 1, 1, 0, 0, 1])-20*Hlog(z, [0, 1, 1, 1, 1, 0, 1, 1])+8*Hlog(z, [1, 0, 0, 1, 0, 1, 1, 0])-40*Hlog(z, [1, 1, 1, 1, 1, 1, 0, 1])-48*Hlog(z, [1, 0, 0, 1, 0, 1, 0, 1])-2*Hlog(z, [1, 0, 1, 0, 1, 1, 1, 1])+2*Hlog(z, [1, 0, 1, 0, 1, 1, 1, 0])-22*Hlog(z, [0, 1, 0, 0, 1, 0, 1, 1])+62*Hlog(z, [1, 0, 0, 0, 1, 0, 0, 0])+40*Hlog(z, [0, 0, 1, 1, 1, 1, 0, 0])-40*Hlog(z, [0, 1, 0, 1, 1, 1, 0, 1])+70*Hlog(z, [0, 1, 0, 0, 0, 0, 0, 0])-60*Hlog(z, [1, 1, 1, 1, 1, 0, 0, 1])-30*Hlog(z, [1, 1, 0, 0, 0, 0, 1, 1])-40*Hlog(z, [0, 1, 1, 1, 1, 1, 0, 1])+40*Hlog(z, [0, 0, 0, 1, 1, 1, 0, 0])-(30*I)*Pi*Hlog(z, [1, 0, 0, 0, 0, 0, 1])-(8*I)*Pi*Hlog(z, [1, 1, 1, 1, 0, 1, 1])-(28*I)*Pi*Hlog(z, [0, 0, 1, 1, 0, 0, 1])-(42*I)*Pi*Hlog(z, [1, 1, 1, 0, 1, 1, 0])-(70*I)*Pi*Hlog(z, [1, 0, 1, 0, 0, 0, 0])-(22*I)*Pi*Hlog(z, [0, 0, 0, 0, 1, 0, 1])-(20*I)*Pi*Hlog(z, [1, 0, 1, 1, 1, 0, 1])-(22*I)*Pi*Hlog(z, [0, 0, 1, 0, 1, 0, 1])-(60*I)*Pi*Hlog(z, [0, 0, 0, 1, 1, 0, 0])-(30*I)*Pi*Hlog(z, [0, 1, 0, 0, 0, 0, 1])-(10*I)*Pi*Hlog(z, [1, 0, 0, 0, 0, 1, 1])-(40*I)*Pi*Hlog(z, [1, 0, 1, 1, 1, 1, 0])-(2*I)*Pi*Hlog(z, [1, 0, 1, 0, 1, 1, 1])-(30*I)*Pi*Hlog(z, [1, 1, 0, 0, 0, 0, 1])-(70*I)*Pi*Hlog(z, [0, 1, 0, 0, 0, 0, 0])-(48*I)*Pi*Hlog(z, [1, 0, 1, 1, 0, 1, 0])-(22*I)*Pi*Hlog(z, [1, 0, 1, 0, 1, 0, 1])-(48*I)*Pi*Hlog(z, [0, 1, 1, 1, 0, 1, 0])-(70*I)*Pi*Hlog(z, [0, 1, 1, 0, 0, 0, 0])-(40*I)*Pi*Hlog(z, [0, 0, 0, 1, 1, 1, 0])-(10*I)*Pi*Hlog(z, [0, 0, 0, 0, 0, 1, 1])-(62*I)*Pi*Hlog(z, [1, 1, 0, 0, 1, 0, 0])-(10*I)*Pi*Hlog(z, [0, 1, 1, 0, 0, 1, 1])-(2*I)*Pi*Hlog(z, [1, 0, 0, 0, 1, 1, 1])-(48*I)*Pi*Hlog(z, [0, 0, 0, 1, 0, 1, 0])-(8*I)*Pi*Hlog(z, [0, 1, 1, 1, 0, 1, 1])-(10*I)*Pi*Hlog(z, [1, 1, 0, 0, 0, 1, 1])-(62*I)*Pi*Hlog(z, [0, 0, 1, 0, 1, 0, 0])-(22*I)*Pi*Hlog(z, [0, 1, 0, 0, 1, 0, 1])-(28*I)*Pi*Hlog(z, [1, 1, 0, 1, 0, 0, 1])-(48*I)*Pi*Hlog(z, [0, 0, 1, 1, 0, 1, 0])-(40*I)*Pi*Hlog(z, [1, 0, 0, 1, 1, 1, 0])-(60*I)*Pi*Hlog(z, [0, 1, 0, 1, 1, 0, 0])-(20*I)*Pi*Hlog(z, [0, 1, 0, 1, 1, 0, 1])-(48*I)*Pi*Hlog(z, [1, 1, 0, 1, 0, 1, 0])-(8*I)*Pi*Hlog(z, [0, 1, 0, 1, 0, 1, 1])-(60*I)*Pi*Hlog(z, [1, 1, 1, 1, 1, 0, 0])-(62*I)*Pi*Hlog(z, [1, 1, 1, 0, 1, 0, 0])-(60*I)*Pi*Hlog(z, [0, 0, 1, 1, 1, 0, 0])-(50*I)*Pi*Hlog(z, [1, 1, 1, 0, 0, 1, 0])-(70*I)*Pi*Hlog(z, [1, 0, 0, 0, 0, 0, 0])-(30*I)*Pi*Hlog(z, [0, 1, 1, 0, 0, 0, 1])-(68*I)*Pi*Hlog(z, [0, 0, 1, 1, 0, 0, 0])-(42*I)*Pi*Hlog(z, [1, 1, 0, 0, 1, 1, 0])-(42*I)*Pi*Hlog(z, [0, 0, 0, 0, 1, 1, 0])-(60*I)*Pi*Hlog(z, [1, 0, 0, 1, 1, 0, 0])-(20*I)*Pi*Hlog(z, [0, 0, 1, 1, 1, 0, 1])-(50*I)*Pi*Hlog(z, [0, 1, 1, 0, 0, 1, 0])-(50*I)*Pi*Hlog(z, [1, 1, 0, 0, 0, 1, 0])-(50*I)*Pi*Hlog(z, [1, 0, 1, 0, 0, 1, 0])-(60*I)*Pi*Hlog(z, [1, 1, 0, 1, 1, 0, 0])-(70*I)*Pi*Hlog(z, [0, 0, 0, 0, 0, 0, 0])-(68*I)*Pi*Hlog(z, [1, 0, 1, 1, 0, 0, 0])-(30*I)*Pi*Hlog(z, [0, 0, 0, 0, 0, 0, 1])-(62*I)*Pi*Hlog(z, [1, 0, 0, 0, 1, 0, 0])-(2*I)*Pi*Hlog(z, [1, 1, 0, 0, 1, 1, 1])-(28*I)*Pi*Hlog(z, [0, 1, 1, 1, 0, 0, 1])-(50*I)*Pi*Hlog(z, [1, 0, 0, 0, 0, 1, 0])-(22*I)*Pi*Hlog(z, [1, 0, 0, 0, 1, 0, 1])-(20*I)*Pi*Hlog(z, [0, 0, 0, 1, 1, 0, 1])-(10*I)*Pi*Hlog(z, [0, 0, 1, 0, 0, 1, 1])-(28*I)*Pi*Hlog(z, [1, 0, 1, 1, 0, 0, 1])-(40*I)*Pi*Hlog(z, [1, 1, 1, 1, 1, 1, 0])-(28*I)*Pi*Hlog(z, [0, 1, 0, 1, 0, 0, 1])-(42*I)*Pi*Hlog(z, [1, 0, 0, 0, 1, 1, 0])-(2*I)*Pi*Hlog(z, [1, 1, 1, 0, 1, 1, 1])-(22*I)*Pi*Hlog(z, [0, 1, 1, 0, 1, 0, 1])-(22*I)*Pi*Hlog(z, [1, 1, 0, 0, 1, 0, 1])-(68*I)*Pi*Hlog(z, [0, 1, 0, 1, 0, 0, 0])-(8*I)*Pi*Hlog(z, [0, 0, 1, 1, 0, 1, 1])-(2*I)*Pi*Hlog(z, [0, 1, 0, 0, 1, 1, 1])-(30*I)*Pi*Hlog(z, [1, 1, 1, 0, 0, 0, 1])-(60*I)*Pi*Hlog(z, [1, 0, 1, 1, 1, 0, 0])-(68*I)*Pi*Hlog(z, [1, 1, 1, 1, 0, 0, 0])-(10*I)*Pi*Hlog(z, [0, 1, 0, 0, 0, 1, 1])-(40*I)*Pi*Hlog(z, [1, 1, 0, 1, 1, 1, 0])-(62*I)*Pi*Hlog(z, [0, 1, 1, 0, 1, 0, 0])-(48*I)*Pi*Hlog(z, [1, 0, 0, 1, 0, 1, 0])-(50*I)*Pi*Hlog(z, [0, 1, 0, 0, 0, 1, 0])-(68*I)*Pi*Hlog(z, [1, 1, 0, 1, 0, 0, 0])-(28*I)*Pi*Hlog(z, [1, 0, 0, 1, 0, 0, 1])-(70*I)*Pi*Hlog(z, [1, 1, 1, 0, 0, 0, 0])-(50*I)*Pi*Hlog(z, [0, 0, 1, 0, 0, 1, 0])-(22*I)*Pi*Hlog(z, [1, 1, 1, 0, 1, 0, 1])-(60*I)*Pi*Hlog(z, [0, 1, 1, 1, 1, 0, 0])-(42*I)*Pi*Hlog(z, [0, 1, 0, 0, 1, 1, 0])-(42*I)*Pi*Hlog(z, [0, 0, 1, 0, 1, 1, 0])-(70*I)*Pi*Hlog(z, [0, 0, 1, 0, 0, 0, 0])-(2*I)*Pi*Hlog(z, [0, 0, 0, 0, 1, 1, 1])-(62*I)*Pi*Hlog(z, [0, 0, 0, 0, 1, 0, 0])-(20*I)*Pi*Hlog(z, [1, 0, 0, 1, 1, 0, 1])-(20*I)*Pi*Hlog(z, [0, 1, 1, 1, 1, 0, 1])-(40*I)*Pi*Hlog(z, [0, 1, 0, 1, 1, 1, 0])-(62*I)*Pi*Hlog(z, [1, 0, 1, 0, 1, 0, 0])-(10*I)*Pi*Hlog(z, [1, 1, 1, 0, 0, 1, 1])-(50*I)*Pi*Hlog(z, [0, 0, 0, 0, 0, 1, 0])-(68*I)*Pi*Hlog(z, [1, 0, 0, 1, 0, 0, 0])-(70*I)*Pi*Hlog(z, [1, 1, 0, 0, 0, 0, 0])-(40*I)*Pi*Hlog(z, [0, 1, 1, 1, 1, 1, 0])-(30*I)*Pi*Hlog(z, [0, 0, 1, 0, 0, 0, 1])-(2*I)*Pi*Hlog(z, [0, 0, 1, 0, 1, 1, 1])-(10*I)*Pi*Hlog(z, [1, 0, 1, 0, 0, 1, 1])-(62*I)*Pi*Hlog(z, [0, 1, 0, 0, 1, 0, 0])-(48*I)*Pi*Hlog(z, [1, 1, 1, 1, 0, 1, 0])-(30*I)*Pi*Hlog(z, [1, 0, 1, 0, 0, 0, 1])-(8*I)*Pi*Hlog(z, [1, 1, 0, 1, 0, 1, 1])-(48*I)*Pi*Hlog(z, [0, 1, 0, 1, 0, 1, 0])-(8*I)*Pi*Hlog(z, [1, 0, 0, 1, 0, 1, 1])-(68*I)*Pi*Hlog(z, [0, 0, 0, 1, 0, 0, 0])-(42*I)*Pi*Hlog(z, [0, 1, 1, 0, 1, 1, 0])-(8*I)*Pi*Hlog(z, [0, 0, 0, 1, 0, 1, 1])-(2*I)*Pi*Hlog(z, [0, 1, 1, 0, 1, 1, 1])-(8*I)*Pi*Hlog(z, [1, 0, 1, 1, 0, 1, 1])-(40*I)*Pi*Hlog(z, [0, 0, 1, 1, 1, 1, 0])-(42*I)*Pi*Hlog(z, [1, 0, 1, 0, 1, 1, 0])-(68*I)*Pi*Hlog(z, [0, 1, 1, 1, 0, 0, 0])-(20*I)*Pi*Hlog(z, [1, 1, 0, 1, 1, 0, 1])-(20*I)*Pi*Hlog(z, [1, 1, 1, 1, 1, 0, 1])-(28*I)*Pi*Hlog(z, [0, 0, 0, 1, 0, 0, 1])-(28*I)*Pi*Hlog(z, [1, 1, 1, 1, 0, 0, 1])+(64/5)*zeta[2]^2*zeta[3]*Hlog(z, [0])+(234/5)*Hlog(z, [0, 1])*zeta[2]^3-108*Hlog(z, [0, 1])*zeta[3]^2+(234/5)*Hlog(z, [1, 1])*zeta[2]^3-108*Hlog(z, [1, 1])*zeta[3]^2-420*Hlog(z, [0, 0, 1])*zeta[5]-420*Hlog(z, [0, 1, 1])*zeta[5]-420*Hlog(z, [1, 1, 1])*zeta[5]+(134/5)*Hlog(z, [0, 0, 0, 1])*zeta[2]^2+(134/5)*Hlog(z, [1, 0, 0, 1])*zeta[2]^2-(89/5)*Hlog(z, [0, 1, 0, 0])*zeta[2]^2-(89/5)*Hlog(z, [0, 0, 1, 0])*zeta[2]^2-(89/5)*Hlog(z, [1, 1, 1, 0])*zeta[2]^2+(134/5)*Hlog(z, [0, 0, 1, 1])*zeta[2]^2-420*Hlog(z, [1, 0, 1])*zeta[5]+(134/5)*Hlog(z, [0, 1, 1, 1])*zeta[2]^2+(134/5)*Hlog(z, [1, 1, 1, 1])*zeta[2]^2+(134/5)*Hlog(z, [0, 1, 0, 1])*zeta[2]^2-(89/5)*Hlog(z, [0, 1, 1, 0])*zeta[2]^2-(89/5)*Hlog(z, [1, 0, 1, 0])*zeta[2]^2-(89/5)*Hlog(z, [1, 0, 0, 0])*zeta[2]^2-16*Hlog(z, [1, 1, 1, 1, 0])*zeta[3]-128*Hlog(z, [1, 1, 0, 0, 1])*zeta[3]-128*Hlog(z, [1, 1, 1, 0, 1])*zeta[3]-16*Hlog(z, [0, 0, 1, 1, 0])*zeta[3]-16*Hlog(z, [1, 1, 1, 0, 0])*zeta[3]-16*Hlog(z, [0, 1, 1, 0, 0])*zeta[3]-120*Hlog(z, [1, 0, 1, 1, 1])*zeta[3]-16*Hlog(z, [0, 0, 1, 0, 0])*zeta[3]-16*Hlog(z, [1, 1, 0, 1, 0])*zeta[3]-1260*Hlog(z, [1])*zeta[7]-128*Hlog(z, [1, 0, 0, 0, 1])*zeta[3]-16*Hlog(z, [1, 0, 1, 1, 0])*zeta[3]-16*Hlog(z, [0, 0, 0, 0, 0])*zeta[3]-120*Hlog(z, [1, 1, 1, 1, 1])*zeta[3]-16*Hlog(z, [0, 1, 0, 0, 0])*zeta[3]-16*Hlog(z, [1, 0, 1, 0, 0])*zeta[3]-16*Hlog(z, [0, 1, 0, 1, 0])*zeta[3]-16*Hlog(z, [0, 0, 0, 1, 0])*zeta[3]-120*Hlog(z, [1, 1, 0, 1, 1])*zeta[3]-120*Hlog(z, [0, 0, 0, 1, 1])*zeta[3]-128*Hlog(z, [0, 0, 1, 0, 1])*zeta[3]-16*Hlog(z, [1, 0, 0, 0, 0])*zeta[3]-16*Hlog(z, [0, 1, 1, 1, 0])*zeta[3]-16*Hlog(z, [1, 0, 0, 1, 0])*zeta[3]-120*Hlog(z, [0, 1, 1, 1, 1])*zeta[3]-128*Hlog(z, [1, 0, 1, 0, 1])*zeta[3]-128*Hlog(z, [0, 0, 0, 0, 1])*zeta[3]-16*Hlog(z, [1, 1, 0, 0, 0])*zeta[3]-120*Hlog(z, [1, 0, 0, 1, 1])*zeta[3]-120*Hlog(z, [0, 0, 1, 1, 1])*zeta[3]-128*Hlog(z, [0, 1, 1, 0, 1])*zeta[3]-120*Hlog(z, [0, 1, 0, 1, 1])*zeta[3]-128*Hlog(z, [0, 1, 0, 0, 1])*zeta[3]-(89/5)*Hlog(z, [1, 1, 0, 0])*zeta[2]^2+(134/5)*Hlog(z, [1, 0, 1, 1])*zeta[2]^2-(89/5)*Hlog(z, [0, 0, 0, 0])*zeta[2]^2+(134/5)*Hlog(z, [1, 1, 0, 1])*zeta[2]^2+32*Hlog(z, [1, 1, 0])*zeta[2]*zeta[3]+32*Hlog(z, [0, 0, 0])*zeta[2]*zeta[3]+196*Hlog(z, [0, 0, 1])*zeta[2]*zeta[3]+32*Hlog(z, [1, 0, 0])*zeta[2]*zeta[3]+196*Hlog(z, [0, 1, 1])*zeta[2]*zeta[3]+196*Hlog(z, [1, 1, 1])*zeta[2]*zeta[3]+32*Hlog(z, [0, 1, 0])*zeta[2]*zeta[3]+196*Hlog(z, [1, 0, 1])*zeta[2]*zeta[3]+88*Hlog(z, [1])*zeta[2]^2*zeta[3]+540*Hlog(z, [1])*zeta[2]*zeta[5]-22*Hlog(z, [1, 1, 1, 0, 1, 0, 1, 1])-10*Hlog(z, [0, 1, 0, 0, 0, 1, 1, 1])+50*Hlog(z, [0, 0, 1, 0, 0, 1, 0, 0])-70*Hlog(z, [0, 0, 0, 0, 0, 0, 0, 1])+22*Hlog(z, [1, 1, 1, 0, 1, 0, 1, 0])+50*Hlog(z, [1, 1, 0, 0, 0, 1, 0, 0])+42*Hlog(z, [1, 1, 1, 0, 1, 1, 0, 0])-60*Hlog(z, [0, 0, 0, 1, 1, 0, 0, 1])+48*Hlog(z, [0, 1, 1, 1, 0, 1, 0, 0])+8*Hlog(z, [1, 1, 0, 1, 0, 1, 1, 0])+60*Hlog(z, [0, 0, 0, 1, 1, 0, 0, 0])-68*Hlog(z, [1, 1, 1, 1, 0, 0, 0, 1])-22*Hlog(z, [0, 0, 1, 0, 1, 0, 1, 1])-42*Hlog(z, [0, 0, 0, 0, 1, 1, 0, 1])+10*Hlog(z, [1, 1, 0, 0, 0, 1, 1, 0])+8*Hlog(z, [0, 0, 0, 1, 0, 1, 1, 0])+8*Hlog(z, [0, 0, 1, 1, 0, 1, 1, 0])+68*Hlog(z, [1, 0, 0, 1, 0, 0, 0, 0])+40*Hlog(z, [1, 0, 1, 1, 1, 1, 0, 0])+28*Hlog(z, [1, 0, 0, 1, 0, 0, 1, 0])-62*Hlog(z, [1, 1, 0, 0, 1, 0, 0, 1])-48*Hlog(z, [0, 0, 1, 1, 0, 1, 0, 1])+42*Hlog(z, [1, 0, 1, 0, 1, 1, 0, 0])+60*Hlog(z, [1, 0, 1, 1, 1, 0, 0, 0])-28*Hlog(z, [1, 1, 0, 1, 0, 0, 1, 1])-10*Hlog(z, [1, 1, 0, 0, 0, 1, 1, 1])+30*Hlog(z, [1, 1, 0, 0, 0, 0, 1, 0])-60*Hlog(z, [0, 0, 1, 1, 1, 0, 0, 1])-28*Hlog(z, [0, 1, 1, 1, 0, 0, 1, 1])-70*Hlog(z, [1, 0, 1, 0, 0, 0, 0, 1])+50*Hlog(z, [0, 1, 1, 0, 0, 1, 0, 0])+28*Hlog(z, [0, 0, 1, 1, 0, 0, 1, 0])-20*Hlog(z, [0, 0, 1, 1, 1, 0, 1, 1])-30*Hlog(z, [0, 1, 1, 0, 0, 0, 1, 1])-40*zeta[2]*Hlog(z, [0, 1, 1, 1, 0, 1])-40*zeta[2]*Hlog(z, [0, 1, 0, 0, 0, 1])-160*zeta[2]*Hlog(z, [0, 0, 0, 0, 0, 0])-40*zeta[2]*Hlog(z, [0, 1, 1, 1, 1, 1])-40*zeta[2]*Hlog(z, [1, 0, 1, 0, 0, 1])-156*zeta[2]*Hlog(z, [0, 0, 1, 1, 0, 0])-160*zeta[2]*Hlog(z, [1, 0, 1, 0, 0, 0])-144*zeta[2]*Hlog(z, [1, 0, 0, 0, 1, 0])-144*zeta[2]*Hlog(z, [0, 0, 1, 0, 1, 0])-40*zeta[2]*Hlog(z, [1, 1, 0, 0, 0, 1])-40*zeta[2]*Hlog(z, [0, 0, 1, 0, 1, 1])-40*zeta[2]*Hlog(z, [1, 0, 1, 1, 0, 1])-(62/5)*zeta[2]^3*Hlog(z, [1, 0])-160*zeta[2]*Hlog(z, [1, 0, 0, 0, 0, 0])-40*zeta[2]*Hlog(z, [1, 1, 0, 0, 1, 1])-40*zeta[2]*Hlog(z, [1, 0, 0, 1, 0, 1])-40*zeta[2]*Hlog(z, [0, 0, 0, 1, 0, 1])-144*zeta[2]*Hlog(z, [0, 1, 1, 0, 1, 0])-140*zeta[2]*Hlog(z, [1, 1, 1, 1, 1, 0])-40*zeta[2]*Hlog(z, [1, 1, 0, 1, 0, 1])-40*zeta[2]*Hlog(z, [1, 1, 1, 0, 1, 1])-156*zeta[2]*Hlog(z, [1, 1, 1, 1, 0, 0])-140*zeta[2]*Hlog(z, [1, 1, 0, 1, 1, 0])-40*zeta[2]*Hlog(z, [1, 1, 1, 1, 1, 1])-156*zeta[2]*Hlog(z, [1, 0, 1, 1, 0, 0])-160*zeta[2]*Hlog(z, [1, 1, 0, 0, 0, 0])-40*zeta[2]*Hlog(z, [0, 1, 0, 0, 1, 1])-144*zeta[2]*Hlog(z, [1, 0, 1, 0, 1, 0])-156*zeta[2]*Hlog(z, [0, 1, 1, 1, 0, 0])-140*zeta[2]*Hlog(z, [1, 0, 1, 1, 1, 0])+60*Hlog(z, [1, 1, 1, 1, 1, 0, 0, 0])+28*Hlog(z, [0, 1, 1, 1, 0, 0, 1, 0])-60*Hlog(z, [1, 0, 1, 1, 1, 0, 0, 1])+68*Hlog(z, [1, 1, 1, 1, 0, 0, 0, 0])+68*Hlog(z, [1, 0, 1, 1, 0, 0, 0, 0])+30*Hlog(z, [1, 0, 1, 0, 0, 0, 1, 0])-8*Hlog(z, [0, 0, 0, 1, 0, 1, 1, 1])-42*Hlog(z, [1, 1, 0, 0, 1, 1, 0, 1])-30*Hlog(z, [1, 1, 1, 0, 0, 0, 1, 1])-48*Hlog(z, [0, 1, 1, 1, 0, 1, 0, 1])+2*Hlog(z, [0, 0, 0, 0, 1, 1, 1, 0])+40*Hlog(z, [1, 0, 0, 1, 1, 1, 0, 0])-28*Hlog(z, [1, 1, 1, 1, 0, 0, 1, 1])+22*Hlog(z, [0, 1, 1, 0, 1, 0, 1, 0])-60*Hlog(z, [1, 1, 0, 1, 1, 0, 0, 1])-22*Hlog(z, [1, 1, 0, 0, 1, 0, 1, 1])-68*Hlog(z, [1, 1, 0, 1, 0, 0, 0, 1])-2*Hlog(z, [0, 1, 1, 0, 1, 1, 1, 1])+60*Hlog(z, [1, 0, 0, 1, 1, 0, 0, 0])-10*Hlog(z, [0, 1, 1, 0, 0, 1, 1, 1])+28*Hlog(z, [1, 1, 0, 1, 0, 0, 1, 0])-2*Hlog(z, [1, 1, 0, 0, 1, 1, 1, 1])+8*Hlog(z, [0, 1, 0, 1, 0, 1, 1, 0])+68*Hlog(z, [0, 0, 0, 1, 0, 0, 0, 0])-70*Hlog(z, [0, 1, 0, 0, 0, 0, 0, 1])+42*Hlog(z, [0, 1, 1, 0, 1, 1, 0, 0])+68*Hlog(z, [1, 1, 0, 1, 0, 0, 0, 0])+22*Hlog(z, [0, 0, 0, 0, 1, 0, 1, 0])+62*Hlog(z, [0, 1, 0, 0, 1, 0, 0, 0])+10*Hlog(z, [1, 0, 0, 0, 0, 1, 1, 0])+20*Hlog(z, [0, 0, 0, 1, 1, 0, 1, 0])-2*Hlog(z, [1, 0, 0, 0, 1, 1, 1, 1])+62*Hlog(z, [0, 0, 1, 0, 1, 0, 0, 0])-50*Hlog(z, [0, 1, 0, 0, 0, 1, 0, 1])-50*Hlog(z, [0, 1, 1, 0, 0, 1, 0, 1])-40*Hlog(z, [0, 0, 0, 1, 1, 1, 0, 1])+48*Hlog(z, [0, 0, 1, 1, 0, 1, 0, 0])-48*Hlog(z, [1, 1, 1, 1, 0, 1, 0, 1])+8*Hlog(z, [1, 1, 1, 1, 0, 1, 1, 0])-28*Hlog(z, [1, 0, 1, 1, 0, 0, 1, 1])+10*Hlog(z, [0, 0, 1, 0, 0, 1, 1, 0])+20*Hlog(z, [1, 1, 0, 1, 1, 0, 1, 0])-42*Hlog(z, [1, 1, 1, 0, 1, 1, 0, 1])-28*Hlog(z, [1, 0, 0, 1, 0, 0, 1, 1])+50*Hlog(z, [0, 0, 0, 0, 0, 1, 0, 0])-42*Hlog(z, [0, 1, 0, 0, 1, 1, 0, 1])-68*Hlog(z, [0, 1, 1, 1, 0, 0, 0, 1])+10*Hlog(z, [0, 1, 1, 0, 0, 1, 1, 0])-20*Hlog(z, [1, 0, 1, 1, 1, 0, 1, 1])+50*Hlog(z, [1, 0, 1, 0, 0, 1, 0, 0])-42*Hlog(z, [1, 0, 1, 0, 1, 1, 0, 1])-(62/5)*zeta[2]^3*Hlog(z, [0, 0])-40*zeta[2]*Hlog(z, [0, 0, 0, 1, 1, 1])-40*zeta[2]*Hlog(z, [1, 0, 1, 1, 1, 1])-40*zeta[2]*Hlog(z, [0, 0, 0, 0, 1, 1])-40*zeta[2]*Hlog(z, [0, 0, 1, 0, 0, 1])-40*zeta[2]*Hlog(z, [0, 0, 1, 1, 1, 1])-40*zeta[2]*Hlog(z, [0, 0, 1, 1, 0, 1])-156*zeta[2]*Hlog(z, [1, 0, 0, 1, 0, 0])-144*zeta[2]*Hlog(z, [1, 1, 0, 0, 1, 0])-40*zeta[2]*Hlog(z, [1, 0, 1, 0, 1, 1])-40*zeta[2]*Hlog(z, [0, 0, 0, 0, 0, 1])-40*zeta[2]*Hlog(z, [0, 1, 0, 1, 0, 1])-140*zeta[2]*Hlog(z, [0, 0, 0, 1, 1, 0])-40*zeta[2]*Hlog(z, [1, 1, 1, 1, 0, 1])-40*zeta[2]*Hlog(z, [0, 1, 0, 1, 1, 1])-40*zeta[2]*Hlog(z, [1, 1, 1, 0, 0, 1])-40*zeta[2]*Hlog(z, [0, 1, 1, 0, 0, 1])-160*zeta[2]*Hlog(z, [0, 1, 0, 0, 0, 0])-40*zeta[2]*Hlog(z, [1, 1, 0, 1, 1, 1])-160*zeta[2]*Hlog(z, [0, 1, 1, 0, 0, 0])-156*zeta[2]*Hlog(z, [1, 1, 0, 1, 0, 0])-144*zeta[2]*Hlog(z, [0, 0, 0, 0, 1, 0])-144*zeta[2]*Hlog(z, [0, 1, 0, 0, 1, 0])-156*zeta[2]*Hlog(z, [0, 1, 0, 1, 0, 0])-156*zeta[2]*Hlog(z, [0, 0, 0, 1, 0, 0])-140*zeta[2]*Hlog(z, [0, 0, 1, 1, 1, 0])-140*zeta[2]*Hlog(z, [0, 1, 1, 1, 1, 0])-140*zeta[2]*Hlog(z, [0, 1, 0, 1, 1, 0])-160*zeta[2]*Hlog(z, [0, 0, 1, 0, 0, 0])-40*zeta[2]*Hlog(z, [1, 0, 0, 1, 1, 1])-40*zeta[2]*Hlog(z, [1, 0, 0, 0, 0, 1])-160*zeta[2]*Hlog(z, [1, 1, 1, 0, 0, 0])-40*zeta[2]*Hlog(z, [0, 1, 1, 0, 1, 1])-144*zeta[2]*Hlog(z, [1, 1, 1, 0, 1, 0])-40*zeta[2]*Hlog(z, [1, 0, 0, 0, 1, 1])-140*zeta[2]*Hlog(z, [1, 0, 0, 1, 1, 0])+62*Hlog(z, [0, 0, 0, 0, 1, 0, 0, 0])+60*Hlog(z, [0, 1, 0, 1, 1, 0, 0, 0])+62*Hlog(z, [1, 1, 1, 0, 1, 0, 0, 0])-10*Hlog(z, [0, 0, 0, 0, 0, 1, 1, 1])+40*Hlog(z, [0, 1, 1, 1, 1, 1, 0, 0])-8*Hlog(z, [0, 1, 0, 1, 0, 1, 1, 1])-70*Hlog(z, [1, 1, 0, 0, 0, 0, 0, 1])-30*Hlog(z, [0, 1, 0, 0, 0, 0, 1, 1])+70*Hlog(z, [1, 1, 0, 0, 0, 0, 0, 0])-70*Hlog(z, [1, 1, 1, 0, 0, 0, 0, 1])-8*Hlog(z, [1, 1, 0, 1, 0, 1, 1, 1])+70*Hlog(z, [0, 0, 0, 0, 0, 0, 0, 0])+42*Hlog(z, [1, 1, 0, 0, 1, 1, 0, 0])-28*Hlog(z, [0, 0, 0, 1, 0, 0, 1, 1])+48*Hlog(z, [1, 1, 0, 1, 0, 1, 0, 0])-48*Hlog(z, [0, 0, 0, 1, 0, 1, 0, 1])+22*Hlog(z, [1, 0, 1, 0, 1, 0, 1, 0])-50*Hlog(z, [1, 0, 0, 0, 0, 1, 0, 1])-22*Hlog(z, [1, 0, 0, 0, 1, 0, 1, 1])+22*Hlog(z, [1, 1, 0, 0, 1, 0, 1, 0])+30*Hlog(z, [0, 0, 0, 0, 0, 0, 1, 0])-30*Hlog(z, [1, 0, 0, 0, 0, 0, 1, 1])+50*Hlog(z, [0, 1, 0, 0, 0, 1, 0, 0])-70*Hlog(z, [1, 0, 0, 0, 0, 0, 0, 1])+40*Hlog(z, [0, 1, 0, 1, 1, 1, 0, 0])+70*Hlog(z, [1, 0, 1, 0, 0, 0, 0, 0])-50*Hlog(z, [0, 0, 1, 0, 0, 1, 0, 1])-20*Hlog(z, [1, 1, 1, 1, 1, 0, 1, 1])+30*Hlog(z, [0, 0, 1, 0, 0, 0, 1, 0])+28*Hlog(z, [0, 0, 0, 1, 0, 0, 1, 0])+20*Hlog(z, [0, 1, 0, 1, 1, 0, 1, 0])+8*Hlog(z, [0, 1, 1, 1, 0, 1, 1, 0])-48*Hlog(z, [1, 0, 1, 1, 0, 1, 0, 1])+50*Hlog(z, [1, 0, 0, 0, 0, 1, 0, 0])+42*Hlog(z, [0, 0, 1, 0, 1, 1, 0, 0])-8*Hlog(z, [1, 1, 1, 1, 0, 1, 1, 1])+30*Hlog(z, [1, 0, 0, 0, 0, 0, 1, 0])-20*Hlog(z, [0, 0, 0, 1, 1, 0, 1, 1])-20*Hlog(z, [1, 1, 0, 1, 1, 0, 1, 1])-28*Hlog(z, [0, 1, 0, 1, 0, 0, 1, 1])-22*Hlog(z, [0, 1, 1, 0, 1, 0, 1, 1])+68*Hlog(z, [0, 1, 1, 1, 0, 0, 0, 0])+70*Hlog(z, [0, 0, 1, 0, 0, 0, 0, 0])-42*Hlog(z, [0, 1, 1, 0, 1, 1, 0, 1])-68*Hlog(z, [1, 0, 1, 1, 0, 0, 0, 1])-10*Hlog(z, [1, 0, 0, 0, 0, 1, 1, 1])-68*Hlog(z, [0, 0, 1, 1, 0, 0, 0, 1])-30*Hlog(z, [0, 0, 1, 0, 0, 0, 1, 1])+68*Hlog(z, [0, 1, 0, 1, 0, 0, 0, 0])-60*Hlog(z, [0, 1, 0, 1, 1, 0, 0, 1])+42*Hlog(z, [1, 0, 0, 0, 1, 1, 0, 0])+62*Hlog(z, [1, 1, 0, 0, 1, 0, 0, 0])-20*Hlog(z, [0, 1, 0, 1, 1, 0, 1, 1])+22*Hlog(z, [0, 1, 0, 0, 1, 0, 1, 0])+70*Hlog(z, [0, 1, 1, 0, 0, 0, 0, 0])-62*Hlog(z, [1, 0, 1, 0, 1, 0, 0, 1])-2*Hlog(z, [0, 1, 0, 0, 1, 1, 1, 1])+70*Hlog(z, [1, 1, 1, 0, 0, 0, 0, 0])+40*Hlog(z, [1, 1, 0, 1, 1, 1, 0, 0])-50*Hlog(z, [0, 0, 0, 0, 0, 1, 0, 1])-62*Hlog(z, [0, 0, 1, 0, 1, 0, 0, 1])+28*Hlog(z, [1, 1, 1, 1, 0, 0, 1, 0])+2*Hlog(z, [1, 1, 0, 0, 1, 1, 1, 0])+8*Hlog(z, [1, 0, 1, 1, 0, 1, 1, 0])-48*Hlog(z, [0, 1, 0, 1, 0, 1, 0, 1])-8*Hlog(z, [0, 0, 1, 1, 0, 1, 1, 1])+20*Hlog(z, [1, 0, 1, 1, 1, 0, 1, 0])+50*Hlog(z, [1, 1, 1, 0, 0, 1, 0, 0])+60*Hlog(z, [1, 1, 0, 1, 1, 0, 0, 0])+40*Hlog(z, [1, 1, 1, 1, 1, 1, 0, 0])-60*Hlog(z, [1, 0, 0, 1, 1, 0, 0, 1])-48*Hlog(z, [1, 1, 0, 1, 0, 1, 0, 1])-42*Hlog(z, [0, 0, 1, 0, 1, 1, 0, 1])-62*Hlog(z, [0, 1, 0, 0, 1, 0, 0, 1])+62*Hlog(z, [1, 0, 1, 0, 1, 0, 0, 0])+30*Hlog(z, [0, 1, 0, 0, 0, 0, 1, 0])-2*Hlog(z, [1, 1, 1, 0, 1, 1, 1, 1])+28*Hlog(z, [0, 1, 0, 1, 0, 0, 1, 0])+48*Hlog(z, [0, 0, 0, 1, 0, 1, 0, 0])+22*Hlog(z, [1, 0, 0, 0, 1, 0, 1, 0])-62*Hlog(z, [0, 1, 1, 0, 1, 0, 0, 1])-68*Hlog(z, [0, 1, 0, 1, 0, 0, 0, 1])-30*Hlog(z, [0, 0, 0, 0, 0, 0, 1, 1])+30*Hlog(z, [0, 1, 1, 0, 0, 0, 1, 0])+10*Hlog(z, [0, 0, 0, 0, 0, 1, 1, 0])+20*Hlog(z, [0, 1, 1, 1, 1, 0, 1, 0])-10*Hlog(z, [1, 0, 1, 0, 0, 1, 1, 1])+42*Hlog(z, [0, 1, 0, 0, 1, 1, 0, 0])-40*Hlog(z, [0, 0, 1, 1, 1, 1, 0, 1])-68*Hlog(z, [1, 0, 0, 1, 0, 0, 0, 1])-2*Hlog(z, [0, 0, 0, 0, 1, 1, 1, 1])-2*Hlog(z, [0, 0, 1, 0, 1, 1, 1, 1])+2*Hlog(z, [0, 0, 1, 0, 1, 1, 1, 0])-62*Hlog(z, [1, 0, 0, 0, 1, 0, 0, 1])+10*Hlog(z, [0, 1, 0, 0, 0, 1, 1, 0])-70*Hlog(z, [0, 0, 1, 0, 0, 0, 0, 1])+60*Hlog(z, [0, 0, 1, 1, 1, 0, 0, 0])-50*Hlog(z, [1, 1, 1, 0, 0, 1, 0, 1])+2*Hlog(z, [0, 1, 1, 0, 1, 1, 1, 0])+48*Hlog(z, [0, 1, 0, 1, 0, 1, 0, 0])+60*Hlog(z, [0, 1, 1, 1, 1, 0, 0, 0])-22*Hlog(z, [1, 0, 1, 0, 1, 0, 1, 1])-28*Hlog(z, [0, 0, 1, 1, 0, 0, 1, 1])+2*Hlog(z, [1, 0, 0, 0, 1, 1, 1, 0])-30*Hlog(z, [1, 0, 1, 0, 0, 0, 1, 1])-8*Hlog(z, [1, 0, 1, 1, 0, 1, 1, 1])-70*Hlog(z, [0, 1, 1, 0, 0, 0, 0, 1])+28*Hlog(z, [1, 0, 1, 1, 0, 0, 1, 0])-50*Hlog(z, [1, 1, 0, 0, 0, 1, 0, 1])-62*Hlog(z, [0, 0, 0, 0, 1, 0, 0, 1])-68*Hlog(z, [0, 0, 0, 1, 0, 0, 0, 1])-50*Hlog(z, [1, 0, 1, 0, 0, 1, 0, 1])+30*Hlog(z, [1, 1, 1, 0, 0, 0, 1, 0])-8*Hlog(z, [0, 1, 1, 1, 0, 1, 1, 1])-10*Hlog(z, [0, 0, 1, 0, 0, 1, 1, 1])+70*Hlog(z, [1, 0, 0, 0, 0, 0, 0, 0])+42*Hlog(z, [0, 0, 0, 0, 1, 1, 0, 0])+20*Hlog(z, [0, 0, 1, 1, 1, 0, 1, 0])+62*Hlog(z, [0, 1, 1, 0, 1, 0, 0, 0])+20*Hlog(z, [1, 1, 1, 1, 1, 0, 1, 0])+10*Hlog(z, [1, 1, 1, 0, 0, 1, 1, 0])+20*Hlog(z, [1, 0, 0, 1, 1, 0, 1, 0])+2*Hlog(z, [0, 1, 0, 0, 1, 1, 1, 0])+48*Hlog(z, [1, 1, 1, 1, 0, 1, 0, 0])+48*Hlog(z, [1, 0, 1, 1, 0, 1, 0, 0])-22*Hlog(z, [0, 0, 0, 0, 1, 0, 1, 1])+(27603/700)*zeta[2]^4+76*zeta[2]*zeta[3]^2-384*zeta[3]*zeta[5]</Text-field>
</Output>
</Group>
</Section>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2"><Equation executable="false" style="Heading 2" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JlEic0YnLyUlYm9sZEdRJmZhbHNlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEiPUYnRi8vRjZRJ25vcm1hbEYnLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1JI21uR0YkNiVRIjZGJ0YvRjxGL0Y8">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JlEic0YnLyUlYm9sZEdRJmZhbHNlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEiPUYnRi8vRjZRJ25vcm1hbEYnLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1JI21uR0YkNiVRIjZGJ0YvRjxGL0Y8</Equation></Text-field></Title>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=</Equation></Text-field></Title>
<Group labelreference="L44" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWV2YWxGJ0Y0RjctRjs2JC1GIzYnLUYsNiVRL2ZpYnJhdGlvbkJhc2lzRidGNEY3LUY7NiQtRiM2LS1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGVS8lKXN0cmV0Y2h5R0ZVLyUqc3ltbWV0cmljR0ZVLyUobGFyZ2VvcEdGVS8lLm1vdmFibGVsaW1pdHNHRlUvJSdhY2NlbnRHRlUvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zeby1JI21uR0YkNiRRIjJGJ0ZRLUkrbXVuZGVyb3ZlckdGJDYnLUZONi1RJiZTdW07RidGUS9GVFEmdW5zZXRGJy9GV0ZccC9GWUY2L0ZlbkZccC9GZ25GNi9GaW5GNi9GW29GXHAvRl1vUSYwLjBlbUYnL0Zgb1EsMC4xNjY2NjY3ZW1GJy1GIzYmLUYsNiVRImFGJ0Y0RjctRk42LVEiPUYnRlFGU0ZWRlhGWkZmbkZobkZqbi9GXW9RLDAuMjc3Nzc3OGVtRicvRmBvRmBxLUZibzYkUSIwRidGUUZRLUYjNiQtRmJvNiRRIjFGJ0ZRRlFGam4vJSxhY2NlbnR1bmRlckdGVS1GZm82J0Zoby1GIzYmLUYsNiVRImJGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImNGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImRGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GLDYlUSVIbG9nRidGNEY3LUY7NiQtRiM2JkZncS1GTjYtUSIsRidGUUZTL0ZXRjZGWEZaRmZuRmhuRmpuRmNwL0Zgb1EsMC4zMzMzMzMzZW1GJy1GOzYmLUYjNi9GYnFGaHNGaXBGaHMtRk42LVEifkYnRlFGU0ZWRlhGWkZmbkZobkZqbkZjcC9GYG9GZHBGYHJGaHNGZ3JGaHNGXnNGaHMtRiw2JVEiekYnRjRGN0ZRRlEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGUUZRRmhzLUY7NiYtRiM2JEZmdEZRRlFGaXRGXHVGUUZRRmhzLUY7NiYtRiM2Jy1GLDYlUSZkZWx0YUYnL0Y1RlVGUUZfdUZccUZncUZRRlFGaXRGXHVGUUZRRlFGUUZRRisvJStleGVjdXRhYmxlR0ZVRlE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWV2YWxGJ0Y0RjctRjs2JC1GIzYnLUYsNiVRL2ZpYnJhdGlvbkJhc2lzRidGNEY3LUY7NiQtRiM2LS1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGVS8lKXN0cmV0Y2h5R0ZVLyUqc3ltbWV0cmljR0ZVLyUobGFyZ2VvcEdGVS8lLm1vdmFibGVsaW1pdHNHRlUvJSdhY2NlbnRHRlUvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zeby1JI21uR0YkNiRRIjJGJ0ZRLUkrbXVuZGVyb3ZlckdGJDYnLUZONi1RJiZTdW07RidGUS9GVFEmdW5zZXRGJy9GV0ZccC9GWUY2L0ZlbkZccC9GZ25GNi9GaW5GNi9GW29GXHAvRl1vUSYwLjBlbUYnL0Zgb1EsMC4xNjY2NjY3ZW1GJy1GIzYmLUYsNiVRImFGJ0Y0RjctRk42LVEiPUYnRlFGU0ZWRlhGWkZmbkZobkZqbi9GXW9RLDAuMjc3Nzc3OGVtRicvRmBvRmBxLUZibzYkUSIwRidGUUZRLUYjNiQtRmJvNiRRIjFGJ0ZRRlFGam4vJSxhY2NlbnR1bmRlckdGVS1GZm82J0Zoby1GIzYmLUYsNiVRImJGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImNGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImRGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GLDYlUSVIbG9nRidGNEY3LUY7NiQtRiM2JkZncS1GTjYtUSIsRidGUUZTL0ZXRjZGWEZaRmZuRmhuRmpuRmNwL0Zgb1EsMC4zMzMzMzMzZW1GJy1GOzYmLUYjNi9GYnFGaHNGaXBGaHMtRk42LVEifkYnRlFGU0ZWRlhGWkZmbkZobkZqbkZjcC9GYG9GZHBGYHJGaHNGZ3JGaHNGXnNGaHMtRiw2JVEiekYnRjRGN0ZRRlEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGUUZRRmhzLUY7NiYtRiM2JEZmdEZRRlFGaXRGXHVGUUZRRmhzLUY7NiYtRiM2Jy1GLDYlUSZkZWx0YUYnL0Y1RlVGUUZfdUZccUZncUZRRlFGaXRGXHVGUUZRRlFGUUZRRisvJStleGVjdXRhYmxlR0ZVRlE=</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">-(11/5)*zeta[2]^2*Hlog(z, [1, 1])+6*zeta[2]*Hlog(z, [0, 0, 1, 0])+6*zeta[2]*Hlog(z, [1, 1, 1, 0])+2*zeta[2]*Hlog(z, [0, 0, 0, 1])+2*zeta[2]*Hlog(z, [1, 0, 0, 1])-(3/5)*zeta[2]^2*Hlog(z, [1, 0])-(11/5)*zeta[2]^2*Hlog(z, [0, 1])-2*Hlog(z, [1, 0, 0, 0, 0, 0])+2*Hlog(z, [1, 0, 0, 1, 0, 1])+2*Hlog(z, [0, 1, 0, 0, 0, 1])+2*Hlog(z, [0, 1, 1, 1, 0, 1])-2*Hlog(z, [0, 0, 0, 0, 0, 0])+2*Hlog(z, [1, 0, 1, 0, 0, 1])-2*Hlog(z, [0, 0, 1, 1, 0, 0])-2*Hlog(z, [1, 1, 1, 1, 0, 0])-2*Hlog(z, [1, 0, 1, 1, 0, 0])-2*Hlog(z, [1, 1, 0, 0, 0, 0])-2*Hlog(z, [1, 0, 1, 0, 0, 0])+2*Hlog(z, [1, 1, 0, 0, 0, 1])+2*Hlog(z, [1, 0, 1, 1, 0, 1])-2*Hlog(z, [0, 1, 1, 1, 0, 0])+2*Hlog(z, [0, 0, 0, 1, 0, 1])+2*Hlog(z, [1, 1, 0, 1, 0, 1])+2*Hlog(z, [0, 0, 1, 0, 0, 1])+2*Hlog(z, [0, 0, 1, 1, 0, 1])-2*Hlog(z, [1, 0, 0, 1, 0, 0])+2*Hlog(z, [0, 0, 0, 0, 0, 1])+2*Hlog(z, [0, 1, 0, 1, 0, 1])+2*Hlog(z, [1, 1, 1, 1, 0, 1])+2*Hlog(z, [1, 1, 1, 0, 0, 1])-2*Hlog(z, [0, 1, 0, 1, 0, 0])-2*Hlog(z, [0, 0, 0, 1, 0, 0])+2*Hlog(z, [0, 1, 1, 0, 0, 1])-2*Hlog(z, [0, 1, 0, 0, 0, 0])-2*Hlog(z, [0, 0, 1, 0, 0, 0])+2*Hlog(z, [1, 0, 0, 0, 0, 1])-2*Hlog(z, [1, 1, 1, 0, 0, 0])-2*Hlog(z, [0, 1, 1, 0, 0, 0])-2*Hlog(z, [1, 1, 0, 1, 0, 0])+6*zeta[2]*Hlog(z, [1, 0, 0, 0])+6*zeta[2]*Hlog(z, [1, 1, 0, 0])+2*zeta[2]*Hlog(z, [1, 1, 1, 1])+2*zeta[2]*Hlog(z, [0, 1, 0, 1])+6*zeta[2]*Hlog(z, [0, 1, 1, 0])+6*zeta[2]*Hlog(z, [1, 0, 1, 0])-(3/5)*zeta[2]^2*Hlog(z, [0, 0])+2*zeta[2]*Hlog(z, [0, 0, 1, 1])+2*zeta[2]*Hlog(z, [0, 1, 1, 1])+6*zeta[2]*Hlog(z, [0, 1, 0, 0])+2*zeta[2]*Hlog(z, [1, 1, 0, 1])+2*zeta[2]*Hlog(z, [1, 0, 1, 1])+6*zeta[2]*Hlog(z, [0, 0, 0, 0])+4*Hlog(z, [0, 1, 0])*zeta[3]+4*Hlog(z, [1, 0, 0])*zeta[3]+4*Hlog(z, [0, 0, 0])*zeta[3]+4*Hlog(z, [1, 1, 0])*zeta[3]+12*Hlog(z, [0])*zeta[5]-12*Hlog(z, [1])*zeta[2]*zeta[3]-12*Hlog(z, [0])*zeta[2]*zeta[3]-((9/5)*I)*Hlog(z, [0])*Pi*zeta[2]^2-(4*I)*Hlog(z, [1, 0])*Pi*zeta[3]-(4*I)*Hlog(z, [0, 1])*Pi*zeta[3]-((9/5)*I)*Hlog(z, [1])*Pi*zeta[2]^2-(4*I)*Hlog(z, [0, 0])*Pi*zeta[3]-(4*I)*Hlog(z, [1, 1])*Pi*zeta[3]-(2*I)*Pi*Hlog(z, [1, 1, 1])*zeta[2]-(2*I)*Pi*Hlog(z, [1, 0, 0])*zeta[2]-(2*I)*Pi*Hlog(z, [0, 0, 1])*zeta[2]-(2*I)*Pi*Hlog(z, [0, 0, 0])*zeta[2]-(2*I)*Pi*Hlog(z, [1, 1, 0])*zeta[2]-(2*I)*Pi*Hlog(z, [1, 0, 1])*zeta[2]-(2*I)*Pi*Hlog(z, [0, 1, 0])*zeta[2]-(2*I)*Pi*Hlog(z, [0, 1, 1])*zeta[2]-(12*I)*Pi*zeta[5]+(2*I)*Pi*Hlog(z, [1, 1, 0, 1, 0])+(2*I)*Pi*Hlog(z, [0, 0, 1, 1, 0])+(2*I)*Pi*Hlog(z, [1, 1, 1, 0, 0])+(2*I)*Pi*Hlog(z, [0, 1, 1, 0, 0])+(2*I)*Pi*Hlog(z, [0, 0, 1, 0, 0])+(2*I)*Pi*Hlog(z, [1, 1, 1, 1, 0])+(2*I)*Pi*Hlog(z, [1, 1, 0, 0, 0])+(2*I)*Pi*Hlog(z, [1, 0, 0, 0, 0])+(2*I)*Pi*Hlog(z, [0, 1, 1, 1, 0])+(2*I)*Pi*Hlog(z, [1, 0, 0, 1, 0])+(2*I)*Pi*Hlog(z, [0, 0, 0, 1, 0])+(2*I)*Pi*Hlog(z, [1, 0, 1, 0, 0])+(2*I)*Pi*Hlog(z, [0, 1, 0, 1, 0])+(2*I)*Pi*Hlog(z, [1, 0, 1, 1, 0])+(2*I)*Pi*Hlog(z, [0, 0, 0, 0, 0])+(2*I)*Pi*Hlog(z, [0, 1, 0, 0, 0])+(4*I)*Pi*zeta[2]*zeta[3]+12*Hlog(z, [1])*zeta[5]+4*Hlog(z, [0, 1, 1])*zeta[3]+4*Hlog(z, [1, 1, 1])*zeta[3]+4*Hlog(z, [0, 0, 1])*zeta[3]+4*Hlog(z, [1, 0, 1])*zeta[3]-(87/35)*zeta[2]^3-4*zeta[3]^2</Text-field>
</Output>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjFGJ0Y5Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjFGJ0Y5Rjk=</Equation></Text-field></Title>
<Group labelreference="L48" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWV2YWxGJ0Y0RjctRjs2JC1GIzYnLUYsNiVRL2ZpYnJhdGlvbkJhc2lzRidGNEY3LUY7NiQtRiM2Li1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGVS8lKXN0cmV0Y2h5R0ZVLyUqc3ltbWV0cmljR0ZVLyUobGFyZ2VvcEdGVS8lLm1vdmFibGVsaW1pdHNHRlUvJSdhY2NlbnRHRlUvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zeby1JI21uR0YkNiRRIjJGJ0ZRLUkrbXVuZGVyb3ZlckdGJDYnLUZONi1RJiZTdW07RidGUS9GVFEmdW5zZXRGJy9GV0ZccC9GWUY2L0ZlbkZccC9GZ25GNi9GaW5GNi9GW29GXHAvRl1vUSYwLjBlbUYnL0Zgb1EsMC4xNjY2NjY3ZW1GJy1GIzYmLUYsNiVRImFGJ0Y0RjctRk42LVEiPUYnRlFGU0ZWRlhGWkZmbkZobkZqbi9GXW9RLDAuMjc3Nzc3OGVtRicvRmBvRmBxLUZibzYkUSIwRidGUUZRLUYjNiQtRmJvNiRRIjFGJ0ZRRlFGam4vJSxhY2NlbnR1bmRlckdGVS1GZm82J0Zoby1GIzYmLUYsNiVRImJGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImNGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImRGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImVGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GLDYlUSVIbG9nRidGNEY3LUY7NiQtRiM2JkZncS1GTjYtUSIsRidGUUZTL0ZXRjZGWEZaRmZuRmhuRmpuRmNwL0Zgb1EsMC4zMzMzMzMzZW1GJy1GOzYmLUYjNjFGYnFGX3RGaXBGX3QtRk42LVEifkYnRlFGU0ZWRlhGWkZmbkZobkZqbkZjcC9GYG9GZHBGYHJGX3RGZ3JGX3RGXnNGX3QtRiw2JVEiekYnRjRGN0ZfdEZlc0ZRRlEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGUUZRRl90LUY7NiYtRiM2JEZddUZRRlFGYHVGY3VGUUZRRl90LUY7NiYtRiM2Jy1GLDYlUSZkZWx0YUYnL0Y1RlVGUUZmdUZccUZncUZRRlFGYHVGY3VGUUZRRlFGUUZRRisvJStleGVjdXRhYmxlR0ZVRlE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWV2YWxGJ0Y0RjctRjs2JC1GIzYnLUYsNiVRL2ZpYnJhdGlvbkJhc2lzRidGNEY3LUY7NiQtRiM2Li1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGVS8lKXN0cmV0Y2h5R0ZVLyUqc3ltbWV0cmljR0ZVLyUobGFyZ2VvcEdGVS8lLm1vdmFibGVsaW1pdHNHRlUvJSdhY2NlbnRHRlUvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zeby1JI21uR0YkNiRRIjJGJ0ZRLUkrbXVuZGVyb3ZlckdGJDYnLUZONi1RJiZTdW07RidGUS9GVFEmdW5zZXRGJy9GV0ZccC9GWUY2L0ZlbkZccC9GZ25GNi9GaW5GNi9GW29GXHAvRl1vUSYwLjBlbUYnL0Zgb1EsMC4xNjY2NjY3ZW1GJy1GIzYmLUYsNiVRImFGJ0Y0RjctRk42LVEiPUYnRlFGU0ZWRlhGWkZmbkZobkZqbi9GXW9RLDAuMjc3Nzc3OGVtRicvRmBvRmBxLUZibzYkUSIwRidGUUZRLUYjNiQtRmJvNiRRIjFGJ0ZRRlFGam4vJSxhY2NlbnR1bmRlckdGVS1GZm82J0Zoby1GIzYmLUYsNiVRImJGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImNGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImRGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImVGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GLDYlUSVIbG9nRidGNEY3LUY7NiQtRiM2JkZncS1GTjYtUSIsRidGUUZTL0ZXRjZGWEZaRmZuRmhuRmpuRmNwL0Zgb1EsMC4zMzMzMzMzZW1GJy1GOzYmLUYjNjFGYnFGX3RGaXBGX3QtRk42LVEifkYnRlFGU0ZWRlhGWkZmbkZobkZqbkZjcC9GYG9GZHBGYHJGX3RGZ3JGX3RGXnNGX3QtRiw2JVEiekYnRjRGN0ZfdEZlc0ZRRlEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGUUZRRl90LUY7NiYtRiM2JEZddUZRRlFGYHVGY3VGUUZRRl90LUY7NiYtRiM2Jy1GLDYlUSZkZWx0YUYnL0Y1RlVGUUZmdUZccUZncUZRRlFGYHVGY3VGUUZRRlFGUUZRRisvJStleGVjdXRhYmxlR0ZVRlE=</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">10*zeta[2]*Hlog(z, [0, 0, 0, 0, 1])+32*zeta[2]*Hlog(z, [1, 1, 0, 0, 0])+10*zeta[2]*Hlog(z, [1, 0, 0, 1, 1])+10*zeta[2]*Hlog(z, [0, 0, 1, 1, 1])+10*zeta[2]*Hlog(z, [0, 1, 1, 0, 1])+32*zeta[2]*Hlog(z, [1, 0, 0, 0, 0])+32*zeta[2]*Hlog(z, [0, 1, 1, 1, 0])+32*zeta[2]*Hlog(z, [1, 0, 0, 1, 0])+10*zeta[2]*Hlog(z, [0, 1, 1, 1, 1])+10*zeta[2]*Hlog(z, [1, 0, 1, 0, 1])+10*zeta[2]*Hlog(z, [1, 1, 1, 0, 1])+32*zeta[2]*Hlog(z, [0, 0, 1, 1, 0])+32*zeta[2]*Hlog(z, [1, 1, 1, 0, 0])+32*zeta[2]*Hlog(z, [0, 1, 1, 0, 0])+10*zeta[2]*Hlog(z, [1, 0, 1, 1, 1])+32*zeta[2]*Hlog(z, [0, 0, 1, 0, 0])+10*zeta[2]*Hlog(z, [0, 1, 0, 1, 1])+10*zeta[2]*Hlog(z, [0, 1, 0, 0, 1])+32*zeta[2]*Hlog(z, [1, 1, 1, 1, 0])+10*zeta[2]*Hlog(z, [1, 1, 0, 0, 1])+32*zeta[2]*Hlog(z, [1, 1, 0, 1, 0])-(284/35)*zeta[2]^3*Hlog(z, [0])+(4*I)*Hlog(z, [1])*Pi*zeta[2]*zeta[3]+(4*I)*Hlog(z, [0])*Pi*zeta[2]*zeta[3]-28*Hlog(z, [0, 0])*zeta[2]*zeta[3]-28*Hlog(z, [1, 0])*zeta[2]*zeta[3]-52*Hlog(z, [0, 1])*zeta[2]*zeta[3]-52*Hlog(z, [1, 1])*zeta[2]*zeta[3]+32*zeta[2]*Hlog(z, [1, 0, 1, 1, 0])+32*zeta[2]*Hlog(z, [0, 0, 0, 0, 0])+10*zeta[2]*Hlog(z, [1, 1, 1, 1, 1])+32*zeta[2]*Hlog(z, [0, 1, 0, 0, 0])+10*zeta[2]*Hlog(z, [1, 0, 0, 0, 1])+32*zeta[2]*Hlog(z, [0, 0, 0, 1, 0])+10*zeta[2]*Hlog(z, [1, 1, 0, 1, 1])+10*zeta[2]*Hlog(z, [0, 0, 0, 1, 1])+10*zeta[2]*Hlog(z, [0, 0, 1, 0, 1])+32*zeta[2]*Hlog(z, [1, 0, 1, 0, 0])+32*zeta[2]*Hlog(z, [0, 1, 0, 1, 0])+2*Hlog(z, [0, 0, 1, 0, 0, 1, 1])+12*Hlog(z, [1, 0, 1, 1, 0, 0, 1])+12*Hlog(z, [0, 1, 0, 1, 0, 0, 1])+10*Hlog(z, [0, 1, 1, 0, 1, 0, 1])+10*Hlog(z, [1, 1, 0, 0, 1, 0, 1])-12*Hlog(z, [0, 1, 0, 1, 0, 0, 0])+2*Hlog(z, [0, 0, 1, 1, 0, 1, 1])-10*Hlog(z, [1, 1, 0, 1, 1, 0, 0])-12*Hlog(z, [0, 0, 0, 0, 0, 0, 0])-12*Hlog(z, [1, 0, 1, 1, 0, 0, 0])+12*Hlog(z, [0, 0, 0, 0, 0, 0, 1])-10*Hlog(z, [1, 0, 0, 0, 1, 0, 0])+12*Hlog(z, [0, 1, 1, 1, 0, 0, 1])-2*Hlog(z, [1, 0, 0, 0, 0, 1, 0])+10*Hlog(z, [1, 0, 0, 0, 1, 0, 1])+10*Hlog(z, [0, 0, 0, 1, 1, 0, 1])-10*Hlog(z, [1, 0, 0, 1, 1, 0, 0])+10*Hlog(z, [0, 0, 1, 1, 1, 0, 1])-2*Hlog(z, [0, 1, 1, 0, 0, 1, 0])-2*Hlog(z, [1, 1, 0, 0, 0, 1, 0])-2*Hlog(z, [1, 0, 1, 0, 0, 1, 0])+72*Hlog(z, [1, 1])*zeta[5]-(14/5)*Hlog(z, [0, 1, 0])*zeta[2]^2-(46/5)*Hlog(z, [0, 1, 1])*zeta[2]^2-(46/5)*Hlog(z, [1, 1, 1])*zeta[2]^2+24*Hlog(z, [0, 0, 0, 1])*zeta[3]+24*Hlog(z, [1, 0, 0, 1])*zeta[3]+12*Hlog(z, [0, 1, 1, 0])*zeta[3]+12*Hlog(z, [1, 0, 1, 0])*zeta[3]+24*Hlog(z, [0, 0, 1, 1])*zeta[3]-(46/5)*Hlog(z, [1, 0, 1])*zeta[2]^2+24*Hlog(z, [0, 1, 1, 1])*zeta[3]+24*Hlog(z, [1, 0, 1, 1])*zeta[3]+12*Hlog(z, [0, 0, 0, 0])*zeta[3]+12*Hlog(z, [1, 0, 0, 0])*zeta[3]+12*Hlog(z, [1, 1, 0, 0])*zeta[3]+24*Hlog(z, [1, 1, 1, 1])*zeta[3]+24*Hlog(z, [0, 1, 0, 1])*zeta[3]+24*Hlog(z, [1, 1, 0, 1])*zeta[3]-(46/5)*Hlog(z, [0, 0, 1])*zeta[2]^2+12*Hlog(z, [0, 1, 0, 0])*zeta[3]+12*Hlog(z, [0, 0, 1, 0])*zeta[3]+12*Hlog(z, [1, 1, 1, 0])*zeta[3]-(76/7)*Hlog(z, [1])*zeta[2]^3-(14/5)*Hlog(z, [0, 0, 0])*zeta[2]^2-(14/5)*Hlog(z, [1, 1, 0])*zeta[2]^2-(14/5)*Hlog(z, [1, 0, 0])*zeta[2]^2+72*Hlog(z, [0, 1])*zeta[5]-(12*I)*Hlog(z, [0, 1, 1])*Pi*zeta[3]-(12*I)*Hlog(z, [1, 1, 1])*Pi*zeta[3]-((18/5)*I)*Hlog(z, [1, 0])*Pi*zeta[2]^2-(12*I)*Hlog(z, [1, 0, 0])*Pi*zeta[3]-((18/5)*I)*Hlog(z, [0, 0])*Pi*zeta[2]^2-(12*I)*Hlog(z, [1, 0, 1])*Pi*zeta[3]-((18/5)*I)*Hlog(z, [1, 1])*Pi*zeta[2]^2-(12*I)*Hlog(z, [0, 1, 0])*Pi*zeta[3]-(12*I)*Hlog(z, [0, 0, 0])*Pi*zeta[3]-(12*I)*Hlog(z, [1])*Pi*zeta[5]-(12*I)*Hlog(z, [1, 1, 0])*Pi*zeta[3]-(12*I)*Hlog(z, [0])*Pi*zeta[5]-((18/5)*I)*Hlog(z, [0, 1])*Pi*zeta[2]^2-(12*I)*Hlog(z, [0, 0, 1])*Pi*zeta[3]-(8*I)*Hlog(z, [1, 1, 1, 0])*Pi*zeta[2]-(8*I)*Hlog(z, [0, 0, 0, 1])*Pi*zeta[2]-(8*I)*Hlog(z, [1, 0, 0, 1])*Pi*zeta[2]-(8*I)*Hlog(z, [1, 0, 1, 0])*Pi*zeta[2]-(8*I)*Hlog(z, [0, 0, 1, 1])*Pi*zeta[2]-(8*I)*Hlog(z, [0, 1, 1, 1])*Pi*zeta[2]-(8*I)*Hlog(z, [0, 1, 0, 0])*Pi*zeta[2]-(8*I)*Hlog(z, [0, 0, 1, 0])*Pi*zeta[2]-(8*I)*Hlog(z, [1, 0, 0, 0])*Pi*zeta[2]-(8*I)*Hlog(z, [1, 1, 0, 0])*Pi*zeta[2]-(8*I)*Hlog(z, [1, 1, 1, 1])*Pi*zeta[2]-(8*I)*Hlog(z, [0, 1, 0, 1])*Pi*zeta[2]-(8*I)*Hlog(z, [0, 1, 1, 0])*Pi*zeta[2]-(8*I)*Hlog(z, [1, 1, 0, 1])*Pi*zeta[2]-(8*I)*Hlog(z, [1, 0, 1, 1])*Pi*zeta[2]-(8*I)*Hlog(z, [0, 0, 0, 0])*Pi*zeta[2]+12*Hlog(z, [1, 0])*zeta[5]+12*Hlog(z, [0, 0])*zeta[5]+(2*I)*Pi*Hlog(z, [0, 0, 1, 1, 0, 1])+(12*I)*Pi*Hlog(z, [1, 0, 0, 1, 0, 0])+(10*I)*Pi*Hlog(z, [1, 1, 0, 0, 1, 0])+(10*I)*Pi*Hlog(z, [1, 0, 1, 0, 1, 0])+(12*I)*Pi*Hlog(z, [0, 1, 1, 1, 0, 0])+(10*I)*Pi*Hlog(z, [1, 0, 1, 1, 1, 0])+(2*I)*Pi*Hlog(z, [0, 0, 0, 1, 0, 1])+(10*I)*Pi*Hlog(z, [0, 1, 1, 0, 1, 0])+(10*I)*Pi*Hlog(z, [1, 1, 1, 1, 1, 0])+(2*I)*Pi*Hlog(z, [1, 1, 0, 1, 0, 1])+(12*I)*Pi*Hlog(z, [1, 1, 1, 1, 0, 0])+(10*I)*Pi*Hlog(z, [1, 1, 0, 1, 1, 0])+(12*I)*Pi*Hlog(z, [1, 0, 1, 1, 0, 0])+(12*I)*Pi*Hlog(z, [1, 1, 0, 0, 0, 0])+(12*I)*Pi*Hlog(z, [1, 0, 1, 0, 0, 0])+(10*I)*Pi*Hlog(z, [1, 0, 0, 0, 1, 0])+(10*I)*Pi*Hlog(z, [0, 0, 1, 0, 1, 0])+(2*I)*Pi*Hlog(z, [1, 1, 0, 0, 0, 1])+(2*I)*Pi*Hlog(z, [1, 0, 1, 1, 0, 1])+(12*I)*Pi*Hlog(z, [1, 0, 0, 0, 0, 0])+(2*I)*Pi*Hlog(z, [1, 0, 0, 1, 0, 1])+(2*I)*Pi*Hlog(z, [0, 1, 0, 0, 0, 1])+(2*I)*Pi*Hlog(z, [0, 1, 1, 1, 0, 1])+(12*I)*Pi*Hlog(z, [0, 0, 0, 0, 0, 0])+(2*I)*Pi*Hlog(z, [1, 0, 1, 0, 0, 1])+(12*I)*Pi*Hlog(z, [0, 0, 1, 1, 0, 0])+(10*I)*Pi*Hlog(z, [1, 0, 0, 1, 1, 0])+(10*I)*Pi*Hlog(z, [0, 1, 0, 1, 1, 0])+(12*I)*Pi*Hlog(z, [0, 0, 1, 0, 0, 0])+(2*I)*Pi*Hlog(z, [1, 0, 0, 0, 0, 1])+(12*I)*Pi*Hlog(z, [1, 1, 1, 0, 0, 0])+(10*I)*Pi*Hlog(z, [1, 1, 1, 0, 1, 0])+(12*I)*Pi*Hlog(z, [0, 1, 1, 0, 0, 0])+(12*I)*Pi*Hlog(z, [1, 1, 0, 1, 0, 0])+(10*I)*Pi*Hlog(z, [0, 0, 0, 0, 1, 0])+(10*I)*Pi*Hlog(z, [0, 1, 0, 0, 1, 0])+(12*I)*Pi*Hlog(z, [0, 1, 0, 1, 0, 0])+(10*I)*Pi*Hlog(z, [0, 0, 1, 1, 1, 0])+(12*I)*Pi*Hlog(z, [0, 0, 0, 1, 0, 0])+(10*I)*Pi*Hlog(z, [0, 1, 1, 1, 1, 0])+(2*I)*Pi*Hlog(z, [0, 1, 1, 0, 0, 1])+(12*I)*Pi*Hlog(z, [0, 1, 0, 0, 0, 0])+(2*I)*Pi*Hlog(z, [0, 0, 0, 0, 0, 1])+(2*I)*Pi*Hlog(z, [0, 1, 0, 1, 0, 1])+(10*I)*Pi*Hlog(z, [0, 0, 0, 1, 1, 0])+(2*I)*Pi*Hlog(z, [1, 1, 1, 1, 0, 1])+(2*I)*Pi*Hlog(z, [1, 1, 1, 0, 0, 1])+(2*I)*Pi*Hlog(z, [0, 0, 1, 0, 0, 1])-12*Hlog(z, [1, 0, 0, 1, 0, 0, 0])-12*Hlog(z, [1, 1, 0, 0, 0, 0, 0])+12*Hlog(z, [0, 0, 1, 0, 0, 0, 1])+2*Hlog(z, [1, 0, 1, 0, 0, 1, 1])-10*Hlog(z, [0, 1, 0, 0, 1, 0, 0])-2*Hlog(z, [1, 1, 1, 1, 0, 1, 0])-12*Hlog(z, [0, 0, 1, 0, 0, 0, 0])-10*Hlog(z, [0, 0, 0, 0, 1, 0, 0])+10*Hlog(z, [1, 0, 0, 1, 1, 0, 1])+10*Hlog(z, [0, 1, 1, 1, 1, 0, 1])-10*Hlog(z, [1, 0, 1, 0, 1, 0, 0])+2*Hlog(z, [1, 1, 1, 0, 0, 1, 1])-2*Hlog(z, [0, 0, 0, 0, 0, 1, 0])-2*Hlog(z, [0, 1, 0, 0, 0, 1, 0])-12*Hlog(z, [1, 1, 0, 1, 0, 0, 0])+12*Hlog(z, [1, 0, 0, 1, 0, 0, 1])-12*Hlog(z, [1, 1, 1, 0, 0, 0, 0])-2*Hlog(z, [0, 0, 1, 0, 0, 1, 0])+10*Hlog(z, [1, 1, 1, 0, 1, 0, 1])-10*Hlog(z, [0, 1, 1, 1, 1, 0, 0])+12*Hlog(z, [1, 1, 1, 0, 0, 0, 1])-10*Hlog(z, [1, 0, 1, 1, 1, 0, 0])-12*Hlog(z, [1, 1, 1, 1, 0, 0, 0])+2*Hlog(z, [0, 1, 0, 0, 0, 1, 1])-10*Hlog(z, [0, 1, 1, 0, 1, 0, 0])-2*Hlog(z, [1, 0, 0, 1, 0, 1, 0])-2*Hlog(z, [1, 1, 0, 1, 0, 1, 0])-10*Hlog(z, [1, 1, 1, 1, 1, 0, 0])-10*Hlog(z, [1, 1, 1, 0, 1, 0, 0])-10*Hlog(z, [0, 0, 1, 1, 1, 0, 0])-2*Hlog(z, [1, 1, 1, 0, 0, 1, 0])-12*Hlog(z, [1, 0, 0, 0, 0, 0, 0])+12*Hlog(z, [0, 1, 1, 0, 0, 0, 1])-12*Hlog(z, [0, 0, 1, 1, 0, 0, 0])-2*Hlog(z, [0, 0, 0, 1, 0, 1, 0])+2*Hlog(z, [0, 1, 1, 1, 0, 1, 1])+2*Hlog(z, [1, 1, 0, 0, 0, 1, 1])-10*Hlog(z, [0, 0, 1, 0, 1, 0, 0])+10*Hlog(z, [0, 1, 0, 0, 1, 0, 1])+12*Hlog(z, [1, 1, 0, 1, 0, 0, 1])-2*Hlog(z, [0, 0, 1, 1, 0, 1, 0])-10*Hlog(z, [0, 1, 0, 1, 1, 0, 0])+10*Hlog(z, [0, 1, 0, 1, 1, 0, 1])+2*Hlog(z, [0, 1, 0, 1, 0, 1, 1])+12*Hlog(z, [1, 1, 0, 0, 0, 0, 1])-12*Hlog(z, [0, 1, 0, 0, 0, 0, 0])-2*Hlog(z, [1, 0, 1, 1, 0, 1, 0])+10*Hlog(z, [1, 0, 1, 0, 1, 0, 1])-2*Hlog(z, [0, 1, 1, 1, 0, 1, 0])-12*Hlog(z, [0, 1, 1, 0, 0, 0, 0])+2*Hlog(z, [0, 0, 0, 0, 0, 1, 1])-10*Hlog(z, [1, 1, 0, 0, 1, 0, 0])+2*Hlog(z, [0, 1, 1, 0, 0, 1, 1])+10*Hlog(z, [1, 0, 1, 1, 1, 0, 1])+10*Hlog(z, [0, 0, 1, 0, 1, 0, 1])-10*Hlog(z, [0, 0, 0, 1, 1, 0, 0])+12*Hlog(z, [0, 1, 0, 0, 0, 0, 1])+2*Hlog(z, [1, 0, 0, 0, 0, 1, 1])+10*Hlog(z, [1, 1, 0, 1, 1, 0, 1])+10*Hlog(z, [1, 1, 1, 1, 1, 0, 1])+12*Hlog(z, [0, 0, 0, 1, 0, 0, 1])+12*Hlog(z, [1, 0, 0, 0, 0, 0, 1])+12*Hlog(z, [1, 1, 1, 1, 0, 0, 1])+2*Hlog(z, [1, 1, 1, 1, 0, 1, 1])+12*Hlog(z, [0, 0, 1, 1, 0, 0, 1])-12*Hlog(z, [1, 0, 1, 0, 0, 0, 0])+10*Hlog(z, [0, 0, 0, 0, 1, 0, 1])+12*Hlog(z, [1, 0, 1, 0, 0, 0, 1])-2*Hlog(z, [0, 1, 0, 1, 0, 1, 0])+2*Hlog(z, [1, 1, 0, 1, 0, 1, 1])+2*Hlog(z, [1, 0, 0, 1, 0, 1, 1])-12*Hlog(z, [0, 0, 0, 1, 0, 0, 0])+2*Hlog(z, [0, 0, 0, 1, 0, 1, 1])+2*Hlog(z, [1, 0, 1, 1, 0, 1, 1])-12*Hlog(z, [0, 1, 1, 1, 0, 0, 0])+90*zeta[7]-72*zeta[2]*zeta[5]-(14/5)*zeta[2]^2*zeta[3]</Text-field>
</Output>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5Rjk=</Equation></Text-field></Title>
<Group labelreference="L54" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWV2YWxGJ0Y0RjctRjs2JC1GIzYnLUYsNiVRL2ZpYnJhdGlvbkJhc2lzRidGNEY3LUY7NiQtRiM2Ly1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGVS8lKXN0cmV0Y2h5R0ZVLyUqc3ltbWV0cmljR0ZVLyUobGFyZ2VvcEdGVS8lLm1vdmFibGVsaW1pdHNHRlUvJSdhY2NlbnRHRlUvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zeby1JI21uR0YkNiRRIjJGJ0ZRLUkrbXVuZGVyb3ZlckdGJDYnLUZONi1RJiZTdW07RidGUS9GVFEmdW5zZXRGJy9GV0ZccC9GWUY2L0ZlbkZccC9GZ25GNi9GaW5GNi9GW29GXHAvRl1vUSYwLjBlbUYnL0Zgb1EsMC4xNjY2NjY3ZW1GJy1GIzYmLUYsNiVRImFGJ0Y0RjctRk42LVEiPUYnRlFGU0ZWRlhGWkZmbkZobkZqbi9GXW9RLDAuMjc3Nzc3OGVtRicvRmBvRmBxLUZibzYkUSIwRidGUUZRLUYjNiQtRmJvNiRRIjFGJ0ZRRlFGam4vJSxhY2NlbnR1bmRlckdGVS1GZm82J0Zoby1GIzYmLUYsNiVRImJGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImNGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImRGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImVGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImZGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GLDYlUSVIbG9nRidGNEY3LUY7NiQtRiM2JkZncS1GTjYtUSIsRidGUUZTL0ZXRjZGWEZaRmZuRmhuRmpuRmNwL0Zgb1EsMC4zMzMzMzMzZW1GJy1GOzYmLUYjNjNGYnFGZnRGaXBGZnQtRk42LVEifkYnRlFGU0ZWRlhGWkZmbkZobkZqbkZjcC9GYG9GZHBGYHJGZnRGZ3JGZnRGXnNGZnQtRiw2JVEiekYnRjRGN0ZmdEZlc0ZmdEZcdEZRRlEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGUUZRRmZ0LUY7NiYtRiM2JEZkdUZRRlFGZ3VGanVGUUZRRmZ0LUY7NiYtRiM2Jy1GLDYlUSZkZWx0YUYnL0Y1RlVGUUZddkZccUZncUZRRlFGZ3VGanVGUUZRRlFGUUZRRisvJStleGVjdXRhYmxlR0ZVRlE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWV2YWxGJ0Y0RjctRjs2JC1GIzYnLUYsNiVRL2ZpYnJhdGlvbkJhc2lzRidGNEY3LUY7NiQtRiM2Ly1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGVS8lKXN0cmV0Y2h5R0ZVLyUqc3ltbWV0cmljR0ZVLyUobGFyZ2VvcEdGVS8lLm1vdmFibGVsaW1pdHNHRlUvJSdhY2NlbnRHRlUvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zeby1JI21uR0YkNiRRIjJGJ0ZRLUkrbXVuZGVyb3ZlckdGJDYnLUZONi1RJiZTdW07RidGUS9GVFEmdW5zZXRGJy9GV0ZccC9GWUY2L0ZlbkZccC9GZ25GNi9GaW5GNi9GW29GXHAvRl1vUSYwLjBlbUYnL0Zgb1EsMC4xNjY2NjY3ZW1GJy1GIzYmLUYsNiVRImFGJ0Y0RjctRk42LVEiPUYnRlFGU0ZWRlhGWkZmbkZobkZqbi9GXW9RLDAuMjc3Nzc3OGVtRicvRmBvRmBxLUZibzYkUSIwRidGUUZRLUYjNiQtRmJvNiRRIjFGJ0ZRRlFGam4vJSxhY2NlbnR1bmRlckdGVS1GZm82J0Zoby1GIzYmLUYsNiVRImJGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImNGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImRGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImVGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImZGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GLDYlUSVIbG9nRidGNEY3LUY7NiQtRiM2JkZncS1GTjYtUSIsRidGUUZTL0ZXRjZGWEZaRmZuRmhuRmpuRmNwL0Zgb1EsMC4zMzMzMzMzZW1GJy1GOzYmLUYjNjNGYnFGZnRGaXBGZnQtRk42LVEifkYnRlFGU0ZWRlhGWkZmbkZobkZqbkZjcC9GYG9GZHBGYHJGZnRGZ3JGZnRGXnNGZnQtRiw2JVEiekYnRjRGN0ZmdEZlc0ZmdEZcdEZRRlEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGUUZRRmZ0LUY7NiYtRiM2JEZkdUZRRlFGZ3VGanVGUUZRRmZ0LUY7NiYtRiM2Jy1GLDYlUSZkZWx0YUYnL0Y1RlVGUUZddkZccUZncUZRRlFGZ3VGanVGUUZRRlFGUUZRRisvJStleGVjdXRhYmxlR0ZVRlE=</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">2*Hlog(z, [1, 1, 1, 0, 0, 1, 1, 1])-10*Hlog(z, [0, 0, 1, 0, 1, 0, 1, 0])+10*Hlog(z, [1, 0, 0, 1, 1, 0, 1, 1])+40*Hlog(z, [1, 1, 1, 0, 1, 0, 0, 1])+30*Hlog(z, [1, 0, 0, 0, 1, 1, 0, 1])+30*Hlog(z, [1, 0, 0, 1, 1, 1, 0, 1])+2*Hlog(z, [1, 0, 0, 1, 0, 1, 1, 1])+30*Hlog(z, [1, 1, 0, 1, 1, 1, 0, 1])-32*Hlog(z, [1, 0, 0, 1, 0, 1, 0, 0])-42*Hlog(z, [0, 0, 1, 1, 0, 0, 0, 0])-2*Hlog(z, [1, 0, 1, 0, 0, 1, 1, 0])+30*Hlog(z, [1, 0, 1, 1, 1, 1, 0, 1])+40*Hlog(z, [0, 1, 1, 1, 1, 0, 0, 1])+10*Hlog(z, [0, 1, 1, 1, 1, 0, 1, 1])-2*Hlog(z, [1, 0, 0, 1, 0, 1, 1, 0])+30*Hlog(z, [1, 1, 1, 1, 1, 1, 0, 1])+32*Hlog(z, [1, 0, 0, 1, 0, 1, 0, 1])+10*Hlog(z, [0, 1, 0, 0, 1, 0, 1, 1])-40*Hlog(z, [1, 0, 0, 0, 1, 0, 0, 0])-30*Hlog(z, [0, 0, 1, 1, 1, 1, 0, 0])+30*Hlog(z, [0, 1, 0, 1, 1, 1, 0, 1])-42*Hlog(z, [0, 1, 0, 0, 0, 0, 0, 0])+40*Hlog(z, [1, 1, 1, 1, 1, 0, 0, 1])+12*Hlog(z, [1, 1, 0, 0, 0, 0, 1, 1])+30*Hlog(z, [0, 1, 1, 1, 1, 1, 0, 1])-30*Hlog(z, [0, 0, 0, 1, 1, 1, 0, 0])+12*Hlog(z, [0, 1, 0])*zeta[5]+12*Hlog(z, [1, 1, 0])*zeta[5]+12*Hlog(z, [0, 0, 0])*zeta[5]+12*Hlog(z, [1, 0, 0])*zeta[5]-(56/5)*zeta[2]^2*zeta[3]*Hlog(z, [0])-(158/5)*Hlog(z, [0, 1])*zeta[2]^3+36*Hlog(z, [0, 1])*zeta[3]^2-(158/5)*Hlog(z, [1, 1])*zeta[2]^3+36*Hlog(z, [1, 1])*zeta[3]^2+252*Hlog(z, [0, 0, 1])*zeta[5]+252*Hlog(z, [0, 1, 1])*zeta[5]+252*Hlog(z, [1, 1, 1])*zeta[5]-(121/5)*Hlog(z, [0, 0, 0, 1])*zeta[2]^2-(121/5)*Hlog(z, [1, 0, 0, 1])*zeta[2]^2-Hlog(z, [0, 1, 0, 0])*zeta[2]^2-Hlog(z, [0, 0, 1, 0])*zeta[2]^2-Hlog(z, [1, 1, 1, 0])*zeta[2]^2-(121/5)*Hlog(z, [0, 0, 1, 1])*zeta[2]^2+252*Hlog(z, [1, 0, 1])*zeta[5]-(121/5)*Hlog(z, [0, 1, 1, 1])*zeta[2]^2-(121/5)*Hlog(z, [1, 1, 1, 1])*zeta[2]^2-(121/5)*Hlog(z, [0, 1, 0, 1])*zeta[2]^2-Hlog(z, [0, 1, 1, 0])*zeta[2]^2-Hlog(z, [1, 0, 1, 0])*zeta[2]^2-Hlog(z, [1, 0, 0, 0])*zeta[2]^2+24*Hlog(z, [1, 1, 1, 1, 0])*zeta[3]+80*Hlog(z, [1, 1, 0, 0, 1])*zeta[3]+80*Hlog(z, [1, 1, 1, 0, 1])*zeta[3]+24*Hlog(z, [0, 0, 1, 1, 0])*zeta[3]+24*Hlog(z, [1, 1, 1, 0, 0])*zeta[3]+24*Hlog(z, [0, 1, 1, 0, 0])*zeta[3]+80*Hlog(z, [1, 0, 1, 1, 1])*zeta[3]+24*Hlog(z, [0, 0, 1, 0, 0])*zeta[3]+24*Hlog(z, [1, 1, 0, 1, 0])*zeta[3]+756*Hlog(z, [1])*zeta[7]+80*Hlog(z, [1, 0, 0, 0, 1])*zeta[3]+24*Hlog(z, [1, 0, 1, 1, 0])*zeta[3]+24*Hlog(z, [0, 0, 0, 0, 0])*zeta[3]+80*Hlog(z, [1, 1, 1, 1, 1])*zeta[3]+24*Hlog(z, [0, 1, 0, 0, 0])*zeta[3]+24*Hlog(z, [1, 0, 1, 0, 0])*zeta[3]+24*Hlog(z, [0, 1, 0, 1, 0])*zeta[3]+24*Hlog(z, [0, 0, 0, 1, 0])*zeta[3]+80*Hlog(z, [1, 1, 0, 1, 1])*zeta[3]+80*Hlog(z, [0, 0, 0, 1, 1])*zeta[3]+80*Hlog(z, [0, 0, 1, 0, 1])*zeta[3]+24*Hlog(z, [1, 0, 0, 0, 0])*zeta[3]+24*Hlog(z, [0, 1, 1, 1, 0])*zeta[3]+24*Hlog(z, [1, 0, 0, 1, 0])*zeta[3]+80*Hlog(z, [0, 1, 1, 1, 1])*zeta[3]+80*Hlog(z, [1, 0, 1, 0, 1])*zeta[3]+80*Hlog(z, [0, 0, 0, 0, 1])*zeta[3]+24*Hlog(z, [1, 1, 0, 0, 0])*zeta[3]+80*Hlog(z, [1, 0, 0, 1, 1])*zeta[3]+80*Hlog(z, [0, 0, 1, 1, 1])*zeta[3]+80*Hlog(z, [0, 1, 1, 0, 1])*zeta[3]+80*Hlog(z, [0, 1, 0, 1, 1])*zeta[3]+80*Hlog(z, [0, 1, 0, 0, 1])*zeta[3]-Hlog(z, [1, 1, 0, 0])*zeta[2]^2-(121/5)*Hlog(z, [1, 0, 1, 1])*zeta[2]^2-Hlog(z, [0, 0, 0, 0])*zeta[2]^2-(121/5)*Hlog(z, [1, 1, 0, 1])*zeta[2]^2-52*Hlog(z, [1, 1, 0])*zeta[2]*zeta[3]-52*Hlog(z, [0, 0, 0])*zeta[2]*zeta[3]-148*Hlog(z, [0, 0, 1])*zeta[2]*zeta[3]-52*Hlog(z, [1, 0, 0])*zeta[2]*zeta[3]-148*Hlog(z, [0, 1, 1])*zeta[2]*zeta[3]-148*Hlog(z, [1, 1, 1])*zeta[2]*zeta[3]-52*Hlog(z, [0, 1, 0])*zeta[2]*zeta[3]-148*Hlog(z, [1, 0, 1])*zeta[2]*zeta[3]-40*Hlog(z, [1])*zeta[2]^2*zeta[3]-384*Hlog(z, [1])*zeta[2]*zeta[5]+10*Hlog(z, [1, 1, 1, 0, 1, 0, 1, 1])+2*Hlog(z, [0, 1, 0, 0, 0, 1, 1, 1])-32*Hlog(z, [0, 0, 1, 0, 0, 1, 0, 0])+42*Hlog(z, [0, 0, 0, 0, 0, 0, 0, 1])-10*Hlog(z, [1, 1, 1, 0, 1, 0, 1, 0])-32*Hlog(z, [1, 1, 0, 0, 0, 1, 0, 0])-30*Hlog(z, [1, 1, 1, 0, 1, 1, 0, 0])+40*Hlog(z, [0, 0, 0, 1, 1, 0, 0, 1])-32*Hlog(z, [0, 1, 1, 1, 0, 1, 0, 0])-2*Hlog(z, [1, 1, 0, 1, 0, 1, 1, 0])-40*Hlog(z, [0, 0, 0, 1, 1, 0, 0, 0])+42*Hlog(z, [1, 1, 1, 1, 0, 0, 0, 1])+10*Hlog(z, [0, 0, 1, 0, 1, 0, 1, 1])+30*Hlog(z, [0, 0, 0, 0, 1, 1, 0, 1])-2*Hlog(z, [1, 1, 0, 0, 0, 1, 1, 0])-2*Hlog(z, [0, 0, 0, 1, 0, 1, 1, 0])-2*Hlog(z, [0, 0, 1, 1, 0, 1, 1, 0])-42*Hlog(z, [1, 0, 0, 1, 0, 0, 0, 0])-30*Hlog(z, [1, 0, 1, 1, 1, 1, 0, 0])-12*Hlog(z, [1, 0, 0, 1, 0, 0, 1, 0])+40*Hlog(z, [1, 1, 0, 0, 1, 0, 0, 1])+32*Hlog(z, [0, 0, 1, 1, 0, 1, 0, 1])-30*Hlog(z, [1, 0, 1, 0, 1, 1, 0, 0])-40*Hlog(z, [1, 0, 1, 1, 1, 0, 0, 0])+12*Hlog(z, [1, 1, 0, 1, 0, 0, 1, 1])+2*Hlog(z, [1, 1, 0, 0, 0, 1, 1, 1])-12*Hlog(z, [1, 1, 0, 0, 0, 0, 1, 0])+40*Hlog(z, [0, 0, 1, 1, 1, 0, 0, 1])+12*Hlog(z, [0, 1, 1, 1, 0, 0, 1, 1])+42*Hlog(z, [1, 0, 1, 0, 0, 0, 0, 1])-32*Hlog(z, [0, 1, 1, 0, 0, 1, 0, 0])-12*Hlog(z, [0, 0, 1, 1, 0, 0, 1, 0])+10*Hlog(z, [0, 0, 1, 1, 1, 0, 1, 1])+12*Hlog(z, [0, 1, 1, 0, 0, 0, 1, 1])+30*zeta[2]*Hlog(z, [0, 1, 1, 1, 0, 1])+30*zeta[2]*Hlog(z, [0, 1, 0, 0, 0, 1])+104*zeta[2]*Hlog(z, [0, 0, 0, 0, 0, 0])+30*zeta[2]*Hlog(z, [0, 1, 1, 1, 1, 1])+30*zeta[2]*Hlog(z, [1, 0, 1, 0, 0, 1])+104*zeta[2]*Hlog(z, [0, 0, 1, 1, 0, 0])+104*zeta[2]*Hlog(z, [1, 0, 1, 0, 0, 0])+100*zeta[2]*Hlog(z, [1, 0, 0, 0, 1, 0])+100*zeta[2]*Hlog(z, [0, 0, 1, 0, 1, 0])+30*zeta[2]*Hlog(z, [1, 1, 0, 0, 0, 1])+30*zeta[2]*Hlog(z, [0, 0, 1, 0, 1, 1])+30*zeta[2]*Hlog(z, [1, 0, 1, 1, 0, 1])-(38/5)*zeta[2]^3*Hlog(z, [1, 0])+104*zeta[2]*Hlog(z, [1, 0, 0, 0, 0, 0])+30*zeta[2]*Hlog(z, [1, 1, 0, 0, 1, 1])+30*zeta[2]*Hlog(z, [1, 0, 0, 1, 0, 1])+30*zeta[2]*Hlog(z, [0, 0, 0, 1, 0, 1])+100*zeta[2]*Hlog(z, [0, 1, 1, 0, 1, 0])+100*zeta[2]*Hlog(z, [1, 1, 1, 1, 1, 0])+30*zeta[2]*Hlog(z, [1, 1, 0, 1, 0, 1])+30*zeta[2]*Hlog(z, [1, 1, 1, 0, 1, 1])+104*zeta[2]*Hlog(z, [1, 1, 1, 1, 0, 0])+100*zeta[2]*Hlog(z, [1, 1, 0, 1, 1, 0])+30*zeta[2]*Hlog(z, [1, 1, 1, 1, 1, 1])+104*zeta[2]*Hlog(z, [1, 0, 1, 1, 0, 0])+104*zeta[2]*Hlog(z, [1, 1, 0, 0, 0, 0])+30*zeta[2]*Hlog(z, [0, 1, 0, 0, 1, 1])+100*zeta[2]*Hlog(z, [1, 0, 1, 0, 1, 0])+104*zeta[2]*Hlog(z, [0, 1, 1, 1, 0, 0])+100*zeta[2]*Hlog(z, [1, 0, 1, 1, 1, 0])-40*Hlog(z, [1, 1, 1, 1, 1, 0, 0, 0])-12*Hlog(z, [0, 1, 1, 1, 0, 0, 1, 0])+40*Hlog(z, [1, 0, 1, 1, 1, 0, 0, 1])-42*Hlog(z, [1, 1, 1, 1, 0, 0, 0, 0])-42*Hlog(z, [1, 0, 1, 1, 0, 0, 0, 0])-12*Hlog(z, [1, 0, 1, 0, 0, 0, 1, 0])+2*Hlog(z, [0, 0, 0, 1, 0, 1, 1, 1])+30*Hlog(z, [1, 1, 0, 0, 1, 1, 0, 1])+12*Hlog(z, [1, 1, 1, 0, 0, 0, 1, 1])+32*Hlog(z, [0, 1, 1, 1, 0, 1, 0, 1])-30*Hlog(z, [1, 0, 0, 1, 1, 1, 0, 0])+12*Hlog(z, [1, 1, 1, 1, 0, 0, 1, 1])-10*Hlog(z, [0, 1, 1, 0, 1, 0, 1, 0])+40*Hlog(z, [1, 1, 0, 1, 1, 0, 0, 1])+10*Hlog(z, [1, 1, 0, 0, 1, 0, 1, 1])+42*Hlog(z, [1, 1, 0, 1, 0, 0, 0, 1])-40*Hlog(z, [1, 0, 0, 1, 1, 0, 0, 0])+2*Hlog(z, [0, 1, 1, 0, 0, 1, 1, 1])-12*Hlog(z, [1, 1, 0, 1, 0, 0, 1, 0])-2*Hlog(z, [0, 1, 0, 1, 0, 1, 1, 0])-42*Hlog(z, [0, 0, 0, 1, 0, 0, 0, 0])+42*Hlog(z, [0, 1, 0, 0, 0, 0, 0, 1])-30*Hlog(z, [0, 1, 1, 0, 1, 1, 0, 0])-42*Hlog(z, [1, 1, 0, 1, 0, 0, 0, 0])-10*Hlog(z, [0, 0, 0, 0, 1, 0, 1, 0])-40*Hlog(z, [0, 1, 0, 0, 1, 0, 0, 0])-2*Hlog(z, [1, 0, 0, 0, 0, 1, 1, 0])-10*Hlog(z, [0, 0, 0, 1, 1, 0, 1, 0])-40*Hlog(z, [0, 0, 1, 0, 1, 0, 0, 0])+32*Hlog(z, [0, 1, 0, 0, 0, 1, 0, 1])+32*Hlog(z, [0, 1, 1, 0, 0, 1, 0, 1])+30*Hlog(z, [0, 0, 0, 1, 1, 1, 0, 1])-32*Hlog(z, [0, 0, 1, 1, 0, 1, 0, 0])+32*Hlog(z, [1, 1, 1, 1, 0, 1, 0, 1])-2*Hlog(z, [1, 1, 1, 1, 0, 1, 1, 0])+12*Hlog(z, [1, 0, 1, 1, 0, 0, 1, 1])-2*Hlog(z, [0, 0, 1, 0, 0, 1, 1, 0])-10*Hlog(z, [1, 1, 0, 1, 1, 0, 1, 0])+30*Hlog(z, [1, 1, 1, 0, 1, 1, 0, 1])+12*Hlog(z, [1, 0, 0, 1, 0, 0, 1, 1])-32*Hlog(z, [0, 0, 0, 0, 0, 1, 0, 0])+30*Hlog(z, [0, 1, 0, 0, 1, 1, 0, 1])+42*Hlog(z, [0, 1, 1, 1, 0, 0, 0, 1])-2*Hlog(z, [0, 1, 1, 0, 0, 1, 1, 0])+10*Hlog(z, [1, 0, 1, 1, 1, 0, 1, 1])-32*Hlog(z, [1, 0, 1, 0, 0, 1, 0, 0])+30*Hlog(z, [1, 0, 1, 0, 1, 1, 0, 1])+(4*I)*Hlog(z, [1, 1])*Pi*zeta[2]*zeta[3]+(4*I)*Hlog(z, [0, 0])*Pi*zeta[2]*zeta[3]+(4*I)*Hlog(z, [0, 1])*Pi*zeta[2]*zeta[3]+(4*I)*Hlog(z, [1, 0])*Pi*zeta[2]*zeta[3]-(38/5)*zeta[2]^3*Hlog(z, [0, 0])+30*zeta[2]*Hlog(z, [0, 0, 0, 1, 1, 1])+30*zeta[2]*Hlog(z, [1, 0, 1, 1, 1, 1])+30*zeta[2]*Hlog(z, [0, 0, 0, 0, 1, 1])+30*zeta[2]*Hlog(z, [0, 0, 1, 0, 0, 1])+30*zeta[2]*Hlog(z, [0, 0, 1, 1, 1, 1])+30*zeta[2]*Hlog(z, [0, 0, 1, 1, 0, 1])+104*zeta[2]*Hlog(z, [1, 0, 0, 1, 0, 0])+100*zeta[2]*Hlog(z, [1, 1, 0, 0, 1, 0])+30*zeta[2]*Hlog(z, [1, 0, 1, 0, 1, 1])+30*zeta[2]*Hlog(z, [0, 0, 0, 0, 0, 1])+30*zeta[2]*Hlog(z, [0, 1, 0, 1, 0, 1])+100*zeta[2]*Hlog(z, [0, 0, 0, 1, 1, 0])+30*zeta[2]*Hlog(z, [1, 1, 1, 1, 0, 1])+30*zeta[2]*Hlog(z, [0, 1, 0, 1, 1, 1])+30*zeta[2]*Hlog(z, [1, 1, 1, 0, 0, 1])+30*zeta[2]*Hlog(z, [0, 1, 1, 0, 0, 1])+104*zeta[2]*Hlog(z, [0, 1, 0, 0, 0, 0])+30*zeta[2]*Hlog(z, [1, 1, 0, 1, 1, 1])+104*zeta[2]*Hlog(z, [0, 1, 1, 0, 0, 0])+104*zeta[2]*Hlog(z, [1, 1, 0, 1, 0, 0])+100*zeta[2]*Hlog(z, [0, 0, 0, 0, 1, 0])+100*zeta[2]*Hlog(z, [0, 1, 0, 0, 1, 0])+104*zeta[2]*Hlog(z, [0, 1, 0, 1, 0, 0])+104*zeta[2]*Hlog(z, [0, 0, 0, 1, 0, 0])+100*zeta[2]*Hlog(z, [0, 0, 1, 1, 1, 0])+100*zeta[2]*Hlog(z, [0, 1, 1, 1, 1, 0])+100*zeta[2]*Hlog(z, [0, 1, 0, 1, 1, 0])+104*zeta[2]*Hlog(z, [0, 0, 1, 0, 0, 0])+30*zeta[2]*Hlog(z, [1, 0, 0, 1, 1, 1])+30*zeta[2]*Hlog(z, [1, 0, 0, 0, 0, 1])+104*zeta[2]*Hlog(z, [1, 1, 1, 0, 0, 0])+30*zeta[2]*Hlog(z, [0, 1, 1, 0, 1, 1])+100*zeta[2]*Hlog(z, [1, 1, 1, 0, 1, 0])+30*zeta[2]*Hlog(z, [1, 0, 0, 0, 1, 1])+100*zeta[2]*Hlog(z, [1, 0, 0, 1, 1, 0])-40*Hlog(z, [0, 0, 0, 0, 1, 0, 0, 0])-40*Hlog(z, [0, 1, 0, 1, 1, 0, 0, 0])-40*Hlog(z, [1, 1, 1, 0, 1, 0, 0, 0])+2*Hlog(z, [0, 0, 0, 0, 0, 1, 1, 1])-30*Hlog(z, [0, 1, 1, 1, 1, 1, 0, 0])+2*Hlog(z, [0, 1, 0, 1, 0, 1, 1, 1])+42*Hlog(z, [1, 1, 0, 0, 0, 0, 0, 1])+12*Hlog(z, [0, 1, 0, 0, 0, 0, 1, 1])-42*Hlog(z, [1, 1, 0, 0, 0, 0, 0, 0])+42*Hlog(z, [1, 1, 1, 0, 0, 0, 0, 1])+2*Hlog(z, [1, 1, 0, 1, 0, 1, 1, 1])-42*Hlog(z, [0, 0, 0, 0, 0, 0, 0, 0])-30*Hlog(z, [1, 1, 0, 0, 1, 1, 0, 0])+12*Hlog(z, [0, 0, 0, 1, 0, 0, 1, 1])-32*Hlog(z, [1, 1, 0, 1, 0, 1, 0, 0])+32*Hlog(z, [0, 0, 0, 1, 0, 1, 0, 1])-10*Hlog(z, [1, 0, 1, 0, 1, 0, 1, 0])+32*Hlog(z, [1, 0, 0, 0, 0, 1, 0, 1])+10*Hlog(z, [1, 0, 0, 0, 1, 0, 1, 1])-10*Hlog(z, [1, 1, 0, 0, 1, 0, 1, 0])-12*Hlog(z, [0, 0, 0, 0, 0, 0, 1, 0])+12*Hlog(z, [1, 0, 0, 0, 0, 0, 1, 1])-32*Hlog(z, [0, 1, 0, 0, 0, 1, 0, 0])+42*Hlog(z, [1, 0, 0, 0, 0, 0, 0, 1])-30*Hlog(z, [0, 1, 0, 1, 1, 1, 0, 0])-42*Hlog(z, [1, 0, 1, 0, 0, 0, 0, 0])+32*Hlog(z, [0, 0, 1, 0, 0, 1, 0, 1])+10*Hlog(z, [1, 1, 1, 1, 1, 0, 1, 1])-12*Hlog(z, [0, 0, 1, 0, 0, 0, 1, 0])-12*Hlog(z, [0, 0, 0, 1, 0, 0, 1, 0])-10*Hlog(z, [0, 1, 0, 1, 1, 0, 1, 0])-2*Hlog(z, [0, 1, 1, 1, 0, 1, 1, 0])+32*Hlog(z, [1, 0, 1, 1, 0, 1, 0, 1])-32*Hlog(z, [1, 0, 0, 0, 0, 1, 0, 0])-30*Hlog(z, [0, 0, 1, 0, 1, 1, 0, 0])+2*Hlog(z, [1, 1, 1, 1, 0, 1, 1, 1])-12*Hlog(z, [1, 0, 0, 0, 0, 0, 1, 0])+10*Hlog(z, [0, 0, 0, 1, 1, 0, 1, 1])+10*Hlog(z, [1, 1, 0, 1, 1, 0, 1, 1])+12*Hlog(z, [0, 1, 0, 1, 0, 0, 1, 1])+10*Hlog(z, [0, 1, 1, 0, 1, 0, 1, 1])-42*Hlog(z, [0, 1, 1, 1, 0, 0, 0, 0])-42*Hlog(z, [0, 0, 1, 0, 0, 0, 0, 0])+30*Hlog(z, [0, 1, 1, 0, 1, 1, 0, 1])+42*Hlog(z, [1, 0, 1, 1, 0, 0, 0, 1])+2*Hlog(z, [1, 0, 0, 0, 0, 1, 1, 1])+42*Hlog(z, [0, 0, 1, 1, 0, 0, 0, 1])+12*Hlog(z, [0, 0, 1, 0, 0, 0, 1, 1])-42*Hlog(z, [0, 1, 0, 1, 0, 0, 0, 0])+40*Hlog(z, [0, 1, 0, 1, 1, 0, 0, 1])-24*Hlog(z, [0])*zeta[2]*zeta[5]-30*Hlog(z, [1, 0, 0, 0, 1, 1, 0, 0])-40*Hlog(z, [1, 1, 0, 0, 1, 0, 0, 0])+10*Hlog(z, [0, 1, 0, 1, 1, 0, 1, 1])-10*Hlog(z, [0, 1, 0, 0, 1, 0, 1, 0])-42*Hlog(z, [0, 1, 1, 0, 0, 0, 0, 0])+40*Hlog(z, [1, 0, 1, 0, 1, 0, 0, 1])-42*Hlog(z, [1, 1, 1, 0, 0, 0, 0, 0])-30*Hlog(z, [1, 1, 0, 1, 1, 1, 0, 0])+32*Hlog(z, [0, 0, 0, 0, 0, 1, 0, 1])+40*Hlog(z, [0, 0, 1, 0, 1, 0, 0, 1])-12*Hlog(z, [1, 1, 1, 1, 0, 0, 1, 0])-2*Hlog(z, [1, 0, 1, 1, 0, 1, 1, 0])+32*Hlog(z, [0, 1, 0, 1, 0, 1, 0, 1])+2*Hlog(z, [0, 0, 1, 1, 0, 1, 1, 1])-10*Hlog(z, [1, 0, 1, 1, 1, 0, 1, 0])-32*Hlog(z, [1, 1, 1, 0, 0, 1, 0, 0])-40*Hlog(z, [1, 1, 0, 1, 1, 0, 0, 0])-30*Hlog(z, [1, 1, 1, 1, 1, 1, 0, 0])+40*Hlog(z, [1, 0, 0, 1, 1, 0, 0, 1])+32*Hlog(z, [1, 1, 0, 1, 0, 1, 0, 1])+30*Hlog(z, [0, 0, 1, 0, 1, 1, 0, 1])+40*Hlog(z, [0, 1, 0, 0, 1, 0, 0, 1])-40*Hlog(z, [1, 0, 1, 0, 1, 0, 0, 0])-12*Hlog(z, [0, 1, 0, 0, 0, 0, 1, 0])-12*Hlog(z, [0, 1, 0, 1, 0, 0, 1, 0])-32*Hlog(z, [0, 0, 0, 1, 0, 1, 0, 0])-10*Hlog(z, [1, 0, 0, 0, 1, 0, 1, 0])+40*Hlog(z, [0, 1, 1, 0, 1, 0, 0, 1])+42*Hlog(z, [0, 1, 0, 1, 0, 0, 0, 1])+12*Hlog(z, [0, 0, 0, 0, 0, 0, 1, 1])-12*Hlog(z, [0, 1, 1, 0, 0, 0, 1, 0])-2*Hlog(z, [0, 0, 0, 0, 0, 1, 1, 0])-10*Hlog(z, [0, 1, 1, 1, 1, 0, 1, 0])+2*Hlog(z, [1, 0, 1, 0, 0, 1, 1, 1])-30*Hlog(z, [0, 1, 0, 0, 1, 1, 0, 0])+30*Hlog(z, [0, 0, 1, 1, 1, 1, 0, 1])+42*Hlog(z, [1, 0, 0, 1, 0, 0, 0, 1])+40*Hlog(z, [1, 0, 0, 0, 1, 0, 0, 1])-2*Hlog(z, [0, 1, 0, 0, 0, 1, 1, 0])+42*Hlog(z, [0, 0, 1, 0, 0, 0, 0, 1])-40*Hlog(z, [0, 0, 1, 1, 1, 0, 0, 0])+32*Hlog(z, [1, 1, 1, 0, 0, 1, 0, 1])-32*Hlog(z, [0, 1, 0, 1, 0, 1, 0, 0])-40*Hlog(z, [0, 1, 1, 1, 1, 0, 0, 0])+10*Hlog(z, [1, 0, 1, 0, 1, 0, 1, 1])+12*Hlog(z, [0, 0, 1, 1, 0, 0, 1, 1])+12*Hlog(z, [1, 0, 1, 0, 0, 0, 1, 1])+2*Hlog(z, [1, 0, 1, 1, 0, 1, 1, 1])+42*Hlog(z, [0, 1, 1, 0, 0, 0, 0, 1])-12*Hlog(z, [1, 0, 1, 1, 0, 0, 1, 0])+32*Hlog(z, [1, 1, 0, 0, 0, 1, 0, 1])+40*Hlog(z, [0, 0, 0, 0, 1, 0, 0, 1])+42*Hlog(z, [0, 0, 0, 1, 0, 0, 0, 1])+32*Hlog(z, [1, 0, 1, 0, 0, 1, 0, 1])-12*Hlog(z, [1, 1, 1, 0, 0, 0, 1, 0])+2*Hlog(z, [0, 1, 1, 1, 0, 1, 1, 1])+2*Hlog(z, [0, 0, 1, 0, 0, 1, 1, 1])-42*Hlog(z, [1, 0, 0, 0, 0, 0, 0, 0])-30*Hlog(z, [0, 0, 0, 0, 1, 1, 0, 0])+(2*I)*Pi*Hlog(z, [1, 1, 1, 0, 0, 1, 1])+(32*I)*Pi*Hlog(z, [0, 0, 0, 0, 0, 1, 0])+(42*I)*Pi*Hlog(z, [1, 0, 0, 1, 0, 0, 0])+(30*I)*Pi*Hlog(z, [0, 1, 1, 1, 1, 1, 0])+(42*I)*Pi*Hlog(z, [1, 1, 0, 0, 0, 0, 0])+(12*I)*Pi*Hlog(z, [0, 0, 1, 0, 0, 0, 1])+(2*I)*Pi*Hlog(z, [1, 0, 1, 0, 0, 1, 1])+(40*I)*Pi*Hlog(z, [0, 1, 0, 0, 1, 0, 0])+(32*I)*Pi*Hlog(z, [1, 1, 1, 1, 0, 1, 0])+(12*I)*Pi*Hlog(z, [1, 0, 1, 0, 0, 0, 1])+(32*I)*Pi*Hlog(z, [0, 1, 0, 1, 0, 1, 0])+(2*I)*Pi*Hlog(z, [1, 1, 0, 1, 0, 1, 1])+(42*I)*Pi*Hlog(z, [0, 0, 0, 1, 0, 0, 0])+(2*I)*Pi*Hlog(z, [1, 0, 0, 1, 0, 1, 1])+(30*I)*Pi*Hlog(z, [0, 1, 1, 0, 1, 1, 0])+(2*I)*Pi*Hlog(z, [0, 0, 0, 1, 0, 1, 1])+(2*I)*Pi*Hlog(z, [1, 0, 1, 1, 0, 1, 1])+(30*I)*Pi*Hlog(z, [0, 0, 1, 1, 1, 1, 0])+(30*I)*Pi*Hlog(z, [1, 0, 1, 0, 1, 1, 0])+(42*I)*Pi*Hlog(z, [0, 1, 1, 1, 0, 0, 0])+(10*I)*Pi*Hlog(z, [1, 1, 0, 1, 1, 0, 1])+(10*I)*Pi*Hlog(z, [1, 1, 1, 1, 1, 0, 1])+(12*I)*Pi*Hlog(z, [0, 0, 0, 1, 0, 0, 1])+(12*I)*Pi*Hlog(z, [1, 0, 0, 0, 0, 0, 1])+(12*I)*Pi*Hlog(z, [1, 1, 1, 1, 0, 0, 1])+(2*I)*Pi*Hlog(z, [1, 1, 1, 1, 0, 1, 1])+(30*I)*Pi*Hlog(z, [1, 1, 1, 0, 1, 1, 0])+(12*I)*Pi*Hlog(z, [0, 0, 1, 1, 0, 0, 1])+(42*I)*Pi*Hlog(z, [1, 0, 1, 0, 0, 0, 0])+(10*I)*Pi*Hlog(z, [0, 0, 0, 0, 1, 0, 1])+(10*I)*Pi*Hlog(z, [1, 0, 1, 1, 1, 0, 1])+(10*I)*Pi*Hlog(z, [0, 0, 1, 0, 1, 0, 1])+(40*I)*Pi*Hlog(z, [0, 0, 0, 1, 1, 0, 0])+(12*I)*Pi*Hlog(z, [0, 1, 0, 0, 0, 0, 1])+(2*I)*Pi*Hlog(z, [1, 0, 0, 0, 0, 1, 1])+(30*I)*Pi*Hlog(z, [1, 0, 1, 1, 1, 1, 0])+(12*I)*Pi*Hlog(z, [1, 1, 0, 0, 0, 0, 1])+(42*I)*Pi*Hlog(z, [0, 1, 0, 0, 0, 0, 0])+(32*I)*Pi*Hlog(z, [1, 0, 1, 1, 0, 1, 0])+(32*I)*Pi*Hlog(z, [0, 1, 1, 1, 0, 1, 0])+(10*I)*Pi*Hlog(z, [1, 0, 1, 0, 1, 0, 1])+(30*I)*Pi*Hlog(z, [0, 0, 0, 1, 1, 1, 0])+(42*I)*Pi*Hlog(z, [0, 1, 1, 0, 0, 0, 0])+(2*I)*Pi*Hlog(z, [0, 0, 0, 0, 0, 1, 1])+(40*I)*Pi*Hlog(z, [1, 1, 0, 0, 1, 0, 0])+(2*I)*Pi*Hlog(z, [0, 1, 1, 0, 0, 1, 1])+(32*I)*Pi*Hlog(z, [0, 0, 0, 1, 0, 1, 0])+(2*I)*Pi*Hlog(z, [0, 1, 1, 1, 0, 1, 1])+(2*I)*Pi*Hlog(z, [1, 1, 0, 0, 0, 1, 1])+(40*I)*Pi*Hlog(z, [0, 0, 1, 0, 1, 0, 0])+(10*I)*Pi*Hlog(z, [0, 1, 0, 0, 1, 0, 1])+(12*I)*Pi*Hlog(z, [1, 1, 0, 1, 0, 0, 1])+(32*I)*Pi*Hlog(z, [0, 0, 1, 1, 0, 1, 0])+(30*I)*Pi*Hlog(z, [1, 0, 0, 1, 1, 1, 0])+(40*I)*Pi*Hlog(z, [0, 1, 0, 1, 1, 0, 0])+(10*I)*Pi*Hlog(z, [0, 1, 0, 1, 1, 0, 1])+(32*I)*Pi*Hlog(z, [1, 1, 0, 1, 0, 1, 0])+(2*I)*Pi*Hlog(z, [0, 1, 0, 1, 0, 1, 1])+(40*I)*Pi*Hlog(z, [1, 1, 1, 1, 1, 0, 0])+(40*I)*Pi*Hlog(z, [1, 1, 1, 0, 1, 0, 0])+(40*I)*Pi*Hlog(z, [0, 0, 1, 1, 1, 0, 0])+(32*I)*Pi*Hlog(z, [1, 1, 1, 0, 0, 1, 0])+(42*I)*Pi*Hlog(z, [1, 0, 0, 0, 0, 0, 0])+(42*I)*Pi*Hlog(z, [0, 0, 1, 1, 0, 0, 0])+(12*I)*Pi*Hlog(z, [0, 1, 1, 0, 0, 0, 1])+(30*I)*Pi*Hlog(z, [1, 1, 0, 0, 1, 1, 0])+(30*I)*Pi*Hlog(z, [0, 0, 0, 0, 1, 1, 0])+(10*I)*Pi*Hlog(z, [0, 0, 1, 1, 1, 0, 1])+(40*I)*Pi*Hlog(z, [1, 0, 0, 1, 1, 0, 0])+(32*I)*Pi*Hlog(z, [0, 1, 1, 0, 0, 1, 0])+(32*I)*Pi*Hlog(z, [1, 1, 0, 0, 0, 1, 0])+(32*I)*Pi*Hlog(z, [1, 0, 1, 0, 0, 1, 0])+(40*I)*Pi*Hlog(z, [1, 1, 0, 1, 1, 0, 0])+(42*I)*Pi*Hlog(z, [0, 0, 0, 0, 0, 0, 0])+(42*I)*Pi*Hlog(z, [1, 0, 1, 1, 0, 0, 0])+(12*I)*Pi*Hlog(z, [0, 0, 0, 0, 0, 0, 1])+(40*I)*Pi*Hlog(z, [1, 0, 0, 0, 1, 0, 0])+(32*I)*Pi*Hlog(z, [1, 0, 0, 0, 0, 1, 0])+(12*I)*Pi*Hlog(z, [0, 1, 1, 1, 0, 0, 1])+(10*I)*Pi*Hlog(z, [1, 0, 0, 0, 1, 0, 1])+(10*I)*Pi*Hlog(z, [0, 0, 0, 1, 1, 0, 1])+(2*I)*Pi*Hlog(z, [0, 0, 1, 0, 0, 1, 1])+(12*I)*Pi*Hlog(z, [1, 0, 1, 1, 0, 0, 1])+(30*I)*Pi*Hlog(z, [1, 1, 1, 1, 1, 1, 0])+(12*I)*Pi*Hlog(z, [0, 1, 0, 1, 0, 0, 1])+(30*I)*Pi*Hlog(z, [1, 0, 0, 0, 1, 1, 0])+(10*I)*Pi*Hlog(z, [0, 1, 1, 0, 1, 0, 1])+(10*I)*Pi*Hlog(z, [1, 1, 0, 0, 1, 0, 1])+(42*I)*Pi*Hlog(z, [0, 1, 0, 1, 0, 0, 0])+(2*I)*Pi*Hlog(z, [0, 0, 1, 1, 0, 1, 1])+(12*I)*Pi*Hlog(z, [1, 1, 1, 0, 0, 0, 1])+(40*I)*Pi*Hlog(z, [1, 0, 1, 1, 1, 0, 0])+(42*I)*Pi*Hlog(z, [1, 1, 1, 1, 0, 0, 0])+(2*I)*Pi*Hlog(z, [0, 1, 0, 0, 0, 1, 1])+(30*I)*Pi*Hlog(z, [1, 1, 0, 1, 1, 1, 0])+(40*I)*Pi*Hlog(z, [0, 1, 1, 0, 1, 0, 0])+(32*I)*Pi*Hlog(z, [1, 0, 0, 1, 0, 1, 0])+(32*I)*Pi*Hlog(z, [0, 1, 0, 0, 0, 1, 0])+(42*I)*Pi*Hlog(z, [1, 1, 0, 1, 0, 0, 0])+(12*I)*Pi*Hlog(z, [1, 0, 0, 1, 0, 0, 1])+(42*I)*Pi*Hlog(z, [1, 1, 1, 0, 0, 0, 0])+(32*I)*Pi*Hlog(z, [0, 0, 1, 0, 0, 1, 0])+(10*I)*Pi*Hlog(z, [1, 1, 1, 0, 1, 0, 1])+(40*I)*Pi*Hlog(z, [0, 1, 1, 1, 1, 0, 0])+(30*I)*Pi*Hlog(z, [0, 1, 0, 0, 1, 1, 0])+(30*I)*Pi*Hlog(z, [0, 0, 1, 0, 1, 1, 0])+(42*I)*Pi*Hlog(z, [0, 0, 1, 0, 0, 0, 0])+(40*I)*Pi*Hlog(z, [0, 0, 0, 0, 1, 0, 0])+(10*I)*Pi*Hlog(z, [1, 0, 0, 1, 1, 0, 1])+(10*I)*Pi*Hlog(z, [0, 1, 1, 1, 1, 0, 1])+(30*I)*Pi*Hlog(z, [0, 1, 0, 1, 1, 1, 0])+(40*I)*Pi*Hlog(z, [1, 0, 1, 0, 1, 0, 0])-(24*I)*Pi*Hlog(z, [0, 0, 0, 0])*zeta[3]-(20*I)*Pi*Hlog(z, [1, 1, 0, 1, 0])*zeta[2]-(20*I)*Pi*Hlog(z, [1, 0, 0, 0, 1])*zeta[2]-(20*I)*Pi*Hlog(z, [1, 0, 1, 1, 0])*zeta[2]-(20*I)*Pi*Hlog(z, [0, 0, 0, 0, 0])*zeta[2]-(20*I)*Pi*Hlog(z, [1, 1, 1, 1, 1])*zeta[2]-((27/5)*I)*Hlog(z, [0, 1, 1])*Pi*zeta[2]^2-((27/5)*I)*Hlog(z, [1, 1, 1])*Pi*zeta[2]^2-(24*I)*Hlog(z, [0, 0, 0, 1])*Pi*zeta[3]-(24*I)*Hlog(z, [1, 0, 0, 1])*Pi*zeta[3]-((27/5)*I)*Hlog(z, [1, 0, 1])*Pi*zeta[2]^2-(24*I)*Hlog(z, [0, 1, 1, 1])*Pi*zeta[3]-(12*I)*Hlog(z, [1, 1])*Pi*zeta[5]-((27/5)*I)*Hlog(z, [0, 1, 0])*Pi*zeta[2]^2-(12*I)*Hlog(z, [0, 0])*Pi*zeta[5]-(24*I)*Hlog(z, [0, 0, 1, 1])*Pi*zeta[3]-((27/5)*I)*Hlog(z, [1, 1, 0])*Pi*zeta[2]^2-(24*I)*Hlog(z, [1, 1, 1, 1])*Pi*zeta[3]-(24*I)*Hlog(z, [0, 1, 0, 1])*Pi*zeta[3]-((27/5)*I)*Hlog(z, [0, 0, 0])*Pi*zeta[2]^2-(24*I)*Hlog(z, [1, 1, 0, 1])*Pi*zeta[3]-(24*I)*Hlog(z, [1, 0, 1, 1])*Pi*zeta[3]-(12*I)*Hlog(z, [0, 1])*Pi*zeta[5]-((27/5)*I)*Hlog(z, [0, 0, 1])*Pi*zeta[2]^2-(12*I)*Hlog(z, [1, 0])*Pi*zeta[5]-((27/5)*I)*Hlog(z, [1, 0, 0])*Pi*zeta[2]^2-(20*I)*Pi*Hlog(z, [0, 1, 0, 0, 0])*zeta[2]-(20*I)*Pi*Hlog(z, [1, 0, 1, 0, 0])*zeta[2]-(20*I)*Pi*Hlog(z, [0, 1, 0, 1, 0])*zeta[2]-(20*I)*Pi*Hlog(z, [1, 0, 1, 0, 1])*zeta[2]-(24*I)*Pi*Hlog(z, [0, 1, 0, 0])*zeta[3]-(20*I)*Pi*Hlog(z, [0, 0, 0, 1, 0])*zeta[2]-(20*I)*Pi*Hlog(z, [1, 1, 0, 1, 1])*zeta[2]-(20*I)*Pi*Hlog(z, [0, 0, 0, 1, 1])*zeta[2]-(24*I)*Pi*Hlog(z, [0, 0, 1, 0])*zeta[3]-(20*I)*Pi*Hlog(z, [0, 0, 1, 0, 1])*zeta[2]-(24*I)*Pi*Hlog(z, [1, 1, 1, 0])*zeta[3]-(24*I)*Pi*Hlog(z, [1, 0, 1, 0])*zeta[3]-(20*I)*Pi*Hlog(z, [0, 0, 1, 1, 1])*zeta[2]-(20*I)*Pi*Hlog(z, [0, 1, 1, 0, 1])*zeta[2]-(20*I)*Pi*Hlog(z, [1, 0, 0, 0, 0])*zeta[2]-(20*I)*Pi*Hlog(z, [0, 1, 1, 1, 0])*zeta[2]-(20*I)*Pi*Hlog(z, [1, 0, 0, 1, 0])*zeta[2]-(20*I)*Pi*Hlog(z, [0, 1, 1, 1, 1])*zeta[2]-(24*I)*Pi*Hlog(z, [0, 1, 1, 0])*zeta[3]-(20*I)*Pi*Hlog(z, [0, 0, 0, 0, 1])*zeta[2]-(20*I)*Pi*Hlog(z, [1, 1, 0, 0, 0])*zeta[2]-(20*I)*Pi*Hlog(z, [1, 0, 0, 1, 1])*zeta[2]-(20*I)*Pi*Hlog(z, [1, 1, 1, 0, 0])*zeta[2]-(20*I)*Pi*Hlog(z, [0, 1, 1, 0, 0])*zeta[2]-(20*I)*Pi*Hlog(z, [1, 0, 1, 1, 1])*zeta[2]-(20*I)*Pi*Hlog(z, [0, 0, 1, 0, 0])*zeta[2]-(24*I)*Pi*Hlog(z, [1, 0, 0, 0])*zeta[3]-(20*I)*Pi*Hlog(z, [0, 1, 0, 1, 1])*zeta[2]-(20*I)*Pi*Hlog(z, [0, 1, 0, 0, 1])*zeta[2]-(24*I)*Pi*Hlog(z, [1, 1, 0, 0])*zeta[3]-(20*I)*Pi*Hlog(z, [1, 1, 1, 1, 0])*zeta[2]-(20*I)*Pi*Hlog(z, [1, 1, 0, 0, 1])*zeta[2]-(20*I)*Pi*Hlog(z, [1, 1, 1, 0, 1])*zeta[2]-(20*I)*Pi*Hlog(z, [0, 0, 1, 1, 0])*zeta[2]-10*Hlog(z, [0, 0, 1, 1, 1, 0, 1, 0])-40*Hlog(z, [0, 1, 1, 0, 1, 0, 0, 0])-10*Hlog(z, [1, 1, 1, 1, 1, 0, 1, 0])-2*Hlog(z, [1, 1, 1, 0, 0, 1, 1, 0])-10*Hlog(z, [1, 0, 0, 1, 1, 0, 1, 0])-32*Hlog(z, [1, 1, 1, 1, 0, 1, 0, 0])-32*Hlog(z, [1, 0, 1, 1, 0, 1, 0, 0])+10*Hlog(z, [0, 0, 0, 0, 1, 0, 1, 1])-(15149/700)*zeta[2]^4-32*zeta[2]*zeta[3]^2+156*zeta[3]*zeta[5]</Text-field>
</Output>
</Group>
</Section>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2"><Equation executable="false" style="Heading 2" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JlEic0YnLyUlYm9sZEdRJmZhbHNlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEiPUYnRi8vRjZRJ25vcm1hbEYnLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1JI21uR0YkNiVRIjdGJ0YvRjxGL0Y8">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JlEic0YnLyUlYm9sZEdRJmZhbHNlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEiPUYnRi8vRjZRJ25vcm1hbEYnLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1JI21uR0YkNiVRIjdGJ0YvRjxGL0Y8</Equation></Text-field></Title>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=</Equation></Text-field></Title>
<Group labelreference="L50" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWV2YWxGJ0Y0RjctRjs2JC1GIzYnLUYsNiVRL2ZpYnJhdGlvbkJhc2lzRidGNEY3LUY7NiQtRiM2Li1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGVS8lKXN0cmV0Y2h5R0ZVLyUqc3ltbWV0cmljR0ZVLyUobGFyZ2VvcEdGVS8lLm1vdmFibGVsaW1pdHNHRlUvJSdhY2NlbnRHRlUvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zeby1JI21uR0YkNiRRIjJGJ0ZRLUkrbXVuZGVyb3ZlckdGJDYnLUZONi1RJiZTdW07RidGUS9GVFEmdW5zZXRGJy9GV0ZccC9GWUY2L0ZlbkZccC9GZ25GNi9GaW5GNi9GW29GXHAvRl1vUSYwLjBlbUYnL0Zgb1EsMC4xNjY2NjY3ZW1GJy1GIzYmLUYsNiVRImFGJ0Y0RjctRk42LVEiPUYnRlFGU0ZWRlhGWkZmbkZobkZqbi9GXW9RLDAuMjc3Nzc3OGVtRicvRmBvRmBxLUZibzYkUSIwRidGUUZRLUYjNiQtRmJvNiRRIjFGJ0ZRRlFGam4vJSxhY2NlbnR1bmRlckdGVS1GZm82J0Zoby1GIzYmLUYsNiVRImJGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImNGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImRGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImVGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GLDYlUSVIbG9nRidGNEY3LUY7NiQtRiM2JkZncS1GTjYtUSIsRidGUUZTL0ZXRjZGWEZaRmZuRmhuRmpuRmNwL0Zgb1EsMC4zMzMzMzMzZW1GJy1GOzYmLUYjNjFGYnFGX3RGaXBGX3QtRk42LVEifkYnRlFGU0ZWRlhGWkZmbkZobkZqbkZjcC9GYG9GZHBGYHJGX3RGZ3JGX3RGXnNGX3RGZXNGX3QtRiw2JVEiekYnRjRGN0ZRRlEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGUUZRRl90LUY7NiYtRiM2JEZddUZRRlFGYHVGY3VGUUZRRl90LUY7NiYtRiM2Jy1GLDYlUSZkZWx0YUYnL0Y1RlVGUUZmdUZccUZncUZRRlFGYHVGY3VGUUZRRlFGUUZRRisvJStleGVjdXRhYmxlR0ZVRlE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWV2YWxGJ0Y0RjctRjs2JC1GIzYnLUYsNiVRL2ZpYnJhdGlvbkJhc2lzRidGNEY3LUY7NiQtRiM2Li1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGVS8lKXN0cmV0Y2h5R0ZVLyUqc3ltbWV0cmljR0ZVLyUobGFyZ2VvcEdGVS8lLm1vdmFibGVsaW1pdHNHRlUvJSdhY2NlbnRHRlUvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zeby1JI21uR0YkNiRRIjJGJ0ZRLUkrbXVuZGVyb3ZlckdGJDYnLUZONi1RJiZTdW07RidGUS9GVFEmdW5zZXRGJy9GV0ZccC9GWUY2L0ZlbkZccC9GZ25GNi9GaW5GNi9GW29GXHAvRl1vUSYwLjBlbUYnL0Zgb1EsMC4xNjY2NjY3ZW1GJy1GIzYmLUYsNiVRImFGJ0Y0RjctRk42LVEiPUYnRlFGU0ZWRlhGWkZmbkZobkZqbi9GXW9RLDAuMjc3Nzc3OGVtRicvRmBvRmBxLUZibzYkUSIwRidGUUZRLUYjNiQtRmJvNiRRIjFGJ0ZRRlFGam4vJSxhY2NlbnR1bmRlckdGVS1GZm82J0Zoby1GIzYmLUYsNiVRImJGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImNGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImRGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImVGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GLDYlUSVIbG9nRidGNEY3LUY7NiQtRiM2JkZncS1GTjYtUSIsRidGUUZTL0ZXRjZGWEZaRmZuRmhuRmpuRmNwL0Zgb1EsMC4zMzMzMzMzZW1GJy1GOzYmLUYjNjFGYnFGX3RGaXBGX3QtRk42LVEifkYnRlFGU0ZWRlhGWkZmbkZobkZqbkZjcC9GYG9GZHBGYHJGX3RGZ3JGX3RGXnNGX3RGZXNGX3QtRiw2JVEiekYnRjRGN0ZRRlEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGUUZRRl90LUY7NiYtRiM2JEZddUZRRlFGYHVGY3VGUUZRRl90LUY7NiYtRiM2Jy1GLDYlUSZkZWx0YUYnL0Y1RlVGUUZmdUZccUZncUZRRlFGYHVGY3VGUUZRRlFGUUZRRisvJStleGVjdXRhYmxlR0ZVRlE=</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">-2*zeta[2]*Hlog(z, [0, 0, 0, 0, 1])-6*zeta[2]*Hlog(z, [1, 1, 0, 0, 0])-2*zeta[2]*Hlog(z, [1, 0, 0, 1, 1])-2*zeta[2]*Hlog(z, [0, 0, 1, 1, 1])-2*zeta[2]*Hlog(z, [0, 1, 1, 0, 1])-6*zeta[2]*Hlog(z, [1, 0, 0, 0, 0])-6*zeta[2]*Hlog(z, [0, 1, 1, 1, 0])-6*zeta[2]*Hlog(z, [1, 0, 0, 1, 0])-2*zeta[2]*Hlog(z, [0, 1, 1, 1, 1])-2*zeta[2]*Hlog(z, [1, 0, 1, 0, 1])-2*zeta[2]*Hlog(z, [1, 1, 1, 0, 1])-6*zeta[2]*Hlog(z, [0, 0, 1, 1, 0])-6*zeta[2]*Hlog(z, [1, 1, 1, 0, 0])-6*zeta[2]*Hlog(z, [0, 1, 1, 0, 0])-2*zeta[2]*Hlog(z, [1, 0, 1, 1, 1])-6*zeta[2]*Hlog(z, [0, 0, 1, 0, 0])-2*zeta[2]*Hlog(z, [0, 1, 0, 1, 1])-2*zeta[2]*Hlog(z, [0, 1, 0, 0, 1])-6*zeta[2]*Hlog(z, [1, 1, 1, 1, 0])-2*zeta[2]*Hlog(z, [1, 1, 0, 0, 1])-6*zeta[2]*Hlog(z, [1, 1, 0, 1, 0])+(71/35)*zeta[2]^3*Hlog(z, [0])+((9/5)*I)*Hlog(z, [0, 0])*Pi*zeta[2]^2+((9/5)*I)*Hlog(z, [1, 0])*Pi*zeta[2]^2+((9/5)*I)*Hlog(z, [0, 1])*Pi*zeta[2]^2+((9/5)*I)*Hlog(z, [1, 1])*Pi*zeta[2]^2-(4*I)*Hlog(z, [1])*Pi*zeta[2]*zeta[3]-(4*I)*Hlog(z, [0])*Pi*zeta[2]*zeta[3]+12*Hlog(z, [0, 0])*zeta[2]*zeta[3]+12*Hlog(z, [1, 0])*zeta[2]*zeta[3]+12*Hlog(z, [0, 1])*zeta[2]*zeta[3]+12*Hlog(z, [1, 1])*zeta[2]*zeta[3]-6*zeta[2]*Hlog(z, [1, 0, 1, 1, 0])-6*zeta[2]*Hlog(z, [0, 0, 0, 0, 0])-2*zeta[2]*Hlog(z, [1, 1, 1, 1, 1])-6*zeta[2]*Hlog(z, [0, 1, 0, 0, 0])-2*zeta[2]*Hlog(z, [1, 0, 0, 0, 1])-6*zeta[2]*Hlog(z, [0, 0, 0, 1, 0])-2*zeta[2]*Hlog(z, [1, 1, 0, 1, 1])-2*zeta[2]*Hlog(z, [0, 0, 0, 1, 1])-2*zeta[2]*Hlog(z, [0, 0, 1, 0, 1])-6*zeta[2]*Hlog(z, [1, 0, 1, 0, 0])-6*zeta[2]*Hlog(z, [0, 1, 0, 1, 0])-2*Hlog(z, [1, 0, 1, 1, 0, 0, 1])-2*Hlog(z, [0, 1, 0, 1, 0, 0, 1])-2*Hlog(z, [0, 1, 1, 0, 1, 0, 1])-2*Hlog(z, [1, 1, 0, 0, 1, 0, 1])+2*Hlog(z, [0, 1, 0, 1, 0, 0, 0])+2*Hlog(z, [1, 1, 0, 1, 1, 0, 0])+2*Hlog(z, [0, 0, 0, 0, 0, 0, 0])+2*Hlog(z, [1, 0, 1, 1, 0, 0, 0])-2*Hlog(z, [0, 0, 0, 0, 0, 0, 1])+2*Hlog(z, [1, 0, 0, 0, 1, 0, 0])-2*Hlog(z, [0, 1, 1, 1, 0, 0, 1])-2*Hlog(z, [1, 0, 0, 0, 1, 0, 1])-2*Hlog(z, [0, 0, 0, 1, 1, 0, 1])+2*Hlog(z, [1, 0, 0, 1, 1, 0, 0])-2*Hlog(z, [0, 0, 1, 1, 1, 0, 1])-12*Hlog(z, [1, 1])*zeta[5]+(3/5)*Hlog(z, [0, 1, 0])*zeta[2]^2+(11/5)*Hlog(z, [0, 1, 1])*zeta[2]^2+(11/5)*Hlog(z, [1, 1, 1])*zeta[2]^2-4*Hlog(z, [0, 0, 0, 1])*zeta[3]-4*Hlog(z, [1, 0, 0, 1])*zeta[3]-4*Hlog(z, [0, 1, 1, 0])*zeta[3]-4*Hlog(z, [1, 0, 1, 0])*zeta[3]-4*Hlog(z, [0, 0, 1, 1])*zeta[3]+(11/5)*Hlog(z, [1, 0, 1])*zeta[2]^2-4*Hlog(z, [0, 1, 1, 1])*zeta[3]-4*Hlog(z, [1, 0, 1, 1])*zeta[3]-4*Hlog(z, [0, 0, 0, 0])*zeta[3]-4*Hlog(z, [1, 0, 0, 0])*zeta[3]-4*Hlog(z, [1, 1, 0, 0])*zeta[3]-4*Hlog(z, [1, 1, 1, 1])*zeta[3]-4*Hlog(z, [0, 1, 0, 1])*zeta[3]-4*Hlog(z, [1, 1, 0, 1])*zeta[3]+(11/5)*Hlog(z, [0, 0, 1])*zeta[2]^2-4*Hlog(z, [0, 1, 0, 0])*zeta[3]-4*Hlog(z, [0, 0, 1, 0])*zeta[3]-4*Hlog(z, [1, 1, 1, 0])*zeta[3]+(103/35)*Hlog(z, [1])*zeta[2]^3+4*Hlog(z, [1])*zeta[3]^2+(3/5)*Hlog(z, [0, 0, 0])*zeta[2]^2+(3/5)*Hlog(z, [1, 1, 0])*zeta[2]^2+(3/5)*Hlog(z, [1, 0, 0])*zeta[2]^2-12*Hlog(z, [0, 1])*zeta[5]+4*Hlog(z, [0])*zeta[3]^2+(4*I)*Hlog(z, [0, 1, 1])*Pi*zeta[3]+(4*I)*Hlog(z, [1, 1, 1])*Pi*zeta[3]+(4*I)*Hlog(z, [1, 0, 0])*Pi*zeta[3]+(4*I)*Hlog(z, [1, 0, 1])*Pi*zeta[3]+(4*I)*Hlog(z, [0, 1, 0])*Pi*zeta[3]+(4*I)*Hlog(z, [0, 0, 0])*Pi*zeta[3]+(4*I)*Hlog(z, [1, 1, 0])*Pi*zeta[3]+(4*I)*Hlog(z, [0, 0, 1])*Pi*zeta[3]+(2*I)*Hlog(z, [1, 1, 1, 0])*Pi*zeta[2]+(2*I)*Hlog(z, [0, 0, 0, 1])*Pi*zeta[2]+(2*I)*Hlog(z, [1, 0, 0, 1])*Pi*zeta[2]+(2*I)*Hlog(z, [1, 0, 1, 0])*Pi*zeta[2]+(2*I)*Hlog(z, [0, 0, 1, 1])*Pi*zeta[2]+(2*I)*Hlog(z, [0, 1, 1, 1])*Pi*zeta[2]+(2*I)*Hlog(z, [0, 1, 0, 0])*Pi*zeta[2]+(2*I)*Hlog(z, [0, 0, 1, 0])*Pi*zeta[2]+(2*I)*Hlog(z, [1, 0, 0, 0])*Pi*zeta[2]+(2*I)*Hlog(z, [1, 1, 0, 0])*Pi*zeta[2]+(2*I)*Hlog(z, [1, 1, 1, 1])*Pi*zeta[2]+(2*I)*Hlog(z, [0, 1, 0, 1])*Pi*zeta[2]+(2*I)*Hlog(z, [0, 1, 1, 0])*Pi*zeta[2]+(2*I)*Hlog(z, [1, 1, 0, 1])*Pi*zeta[2]+(2*I)*Hlog(z, [1, 0, 1, 1])*Pi*zeta[2]+(2*I)*Hlog(z, [0, 0, 0, 0])*Pi*zeta[2]-(2*I)*Pi*Hlog(z, [0, 1, 0, 1, 1, 0])-(2*I)*Pi*Hlog(z, [0, 0, 1, 0, 0, 0])-(2*I)*Pi*Hlog(z, [1, 1, 1, 0, 0, 0])-(2*I)*Pi*Hlog(z, [1, 1, 1, 0, 1, 0])-(2*I)*Pi*Hlog(z, [0, 1, 1, 0, 0, 0])-(2*I)*Pi*Hlog(z, [1, 1, 0, 1, 0, 0])-(2*I)*Pi*Hlog(z, [0, 0, 0, 0, 1, 0])-(2*I)*Pi*Hlog(z, [0, 1, 0, 0, 1, 0])-(2*I)*Pi*Hlog(z, [0, 1, 0, 1, 0, 0])-(2*I)*Pi*Hlog(z, [0, 0, 0, 1, 0, 0])-(2*I)*Pi*Hlog(z, [0, 0, 1, 1, 1, 0])-(2*I)*Pi*Hlog(z, [0, 1, 1, 1, 1, 0])-(2*I)*Pi*Hlog(z, [0, 1, 0, 0, 0, 0])-(2*I)*Pi*Hlog(z, [0, 0, 0, 1, 1, 0])-(2*I)*Pi*Hlog(z, [1, 0, 0, 1, 0, 0])-(2*I)*Pi*Hlog(z, [1, 1, 0, 0, 1, 0])-(2*I)*Pi*Hlog(z, [1, 0, 1, 0, 1, 0])-(2*I)*Pi*Hlog(z, [0, 1, 1, 1, 0, 0])-(2*I)*Pi*Hlog(z, [1, 0, 1, 1, 1, 0])-(2*I)*Pi*Hlog(z, [0, 1, 1, 0, 1, 0])-(2*I)*Pi*Hlog(z, [1, 1, 1, 1, 1, 0])-(2*I)*Pi*Hlog(z, [1, 1, 1, 1, 0, 0])-(2*I)*Pi*Hlog(z, [1, 1, 0, 1, 1, 0])-(2*I)*Pi*Hlog(z, [1, 0, 1, 1, 0, 0])-(2*I)*Pi*Hlog(z, [1, 1, 0, 0, 0, 0])-(2*I)*Pi*Hlog(z, [1, 0, 1, 0, 0, 0])-(2*I)*Pi*Hlog(z, [1, 0, 0, 0, 1, 0])-(2*I)*Pi*Hlog(z, [0, 0, 1, 0, 1, 0])-(2*I)*Pi*Hlog(z, [1, 0, 0, 0, 0, 0])-(2*I)*Pi*Hlog(z, [0, 0, 0, 0, 0, 0])-(2*I)*Pi*Hlog(z, [0, 0, 1, 1, 0, 0])+((79/35)*I)*Pi*zeta[2]^3-(2*I)*Pi*Hlog(z, [1, 0, 0, 1, 1, 0])-(4*I)*Pi*zeta[3]^2+(12*I)*Hlog(z, [1])*Pi*zeta[5]+(12*I)*Hlog(z, [0])*Pi*zeta[5]-12*Hlog(z, [1, 0])*zeta[5]-12*Hlog(z, [0, 0])*zeta[5]+2*Hlog(z, [1, 0, 0, 1, 0, 0, 0])+2*Hlog(z, [1, 1, 0, 0, 0, 0, 0])-2*Hlog(z, [0, 0, 1, 0, 0, 0, 1])+2*Hlog(z, [0, 1, 0, 0, 1, 0, 0])+2*Hlog(z, [0, 0, 1, 0, 0, 0, 0])+2*Hlog(z, [0, 0, 0, 0, 1, 0, 0])-2*Hlog(z, [1, 0, 0, 1, 1, 0, 1])-2*Hlog(z, [0, 1, 1, 1, 1, 0, 1])+2*Hlog(z, [1, 0, 1, 0, 1, 0, 0])+2*Hlog(z, [1, 1, 0, 1, 0, 0, 0])-2*Hlog(z, [1, 0, 0, 1, 0, 0, 1])+2*Hlog(z, [1, 1, 1, 0, 0, 0, 0])-2*Hlog(z, [1, 1, 1, 0, 1, 0, 1])+2*Hlog(z, [0, 1, 1, 1, 1, 0, 0])-2*Hlog(z, [1, 1, 1, 0, 0, 0, 1])+2*Hlog(z, [1, 0, 1, 1, 1, 0, 0])+2*Hlog(z, [1, 1, 1, 1, 0, 0, 0])+2*Hlog(z, [0, 1, 1, 0, 1, 0, 0])+2*Hlog(z, [1, 1, 1, 1, 1, 0, 0])+2*Hlog(z, [1, 1, 1, 0, 1, 0, 0])+2*Hlog(z, [0, 0, 1, 1, 1, 0, 0])+2*Hlog(z, [1, 0, 0, 0, 0, 0, 0])-2*Hlog(z, [0, 1, 1, 0, 0, 0, 1])+2*Hlog(z, [0, 0, 1, 1, 0, 0, 0])+2*Hlog(z, [0, 0, 1, 0, 1, 0, 0])-2*Hlog(z, [0, 1, 0, 0, 1, 0, 1])-2*Hlog(z, [1, 1, 0, 1, 0, 0, 1])+2*Hlog(z, [0, 1, 0, 1, 1, 0, 0])-2*Hlog(z, [0, 1, 0, 1, 1, 0, 1])-2*Hlog(z, [1, 1, 0, 0, 0, 0, 1])+2*Hlog(z, [0, 1, 0, 0, 0, 0, 0])-2*Hlog(z, [1, 0, 1, 0, 1, 0, 1])+2*Hlog(z, [0, 1, 1, 0, 0, 0, 0])+2*Hlog(z, [1, 1, 0, 0, 1, 0, 0])-2*Hlog(z, [1, 0, 1, 1, 1, 0, 1])-2*Hlog(z, [0, 0, 1, 0, 1, 0, 1])+2*Hlog(z, [0, 0, 0, 1, 1, 0, 0])-2*Hlog(z, [0, 1, 0, 0, 0, 0, 1])-2*Hlog(z, [1, 1, 0, 1, 1, 0, 1])-2*Hlog(z, [1, 1, 1, 1, 1, 0, 1])-2*Hlog(z, [0, 0, 0, 1, 0, 0, 1])-2*Hlog(z, [1, 0, 0, 0, 0, 0, 1])-2*Hlog(z, [1, 1, 1, 1, 0, 0, 1])-2*Hlog(z, [0, 0, 1, 1, 0, 0, 1])+2*Hlog(z, [1, 0, 1, 0, 0, 0, 0])-2*Hlog(z, [0, 0, 0, 0, 1, 0, 1])-2*Hlog(z, [1, 0, 1, 0, 0, 0, 1])+2*Hlog(z, [0, 0, 0, 1, 0, 0, 0])+2*Hlog(z, [0, 1, 1, 1, 0, 0, 0])-36*zeta[7]+36*zeta[2]*zeta[5]-(6/5)*zeta[2]^2*zeta[3]</Text-field>
</Output>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjFGJ0Y5Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjFGJ0Y5Rjk=</Equation></Text-field></Title>
<Group labelreference="L56" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWV2YWxGJ0Y0RjctRjs2JC1GIzYnLUYsNiVRL2ZpYnJhdGlvbkJhc2lzRidGNEY3LUY7NiQtRiM2Ly1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGVS8lKXN0cmV0Y2h5R0ZVLyUqc3ltbWV0cmljR0ZVLyUobGFyZ2VvcEdGVS8lLm1vdmFibGVsaW1pdHNHRlUvJSdhY2NlbnRHRlUvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zeby1JI21uR0YkNiRRIjJGJ0ZRLUkrbXVuZGVyb3ZlckdGJDYnLUZONi1RJiZTdW07RidGUS9GVFEmdW5zZXRGJy9GV0ZccC9GWUY2L0ZlbkZccC9GZ25GNi9GaW5GNi9GW29GXHAvRl1vUSYwLjBlbUYnL0Zgb1EsMC4xNjY2NjY3ZW1GJy1GIzYmLUYsNiVRImFGJ0Y0RjctRk42LVEiPUYnRlFGU0ZWRlhGWkZmbkZobkZqbi9GXW9RLDAuMjc3Nzc3OGVtRicvRmBvRmBxLUZibzYkUSIwRidGUUZRLUYjNiQtRmJvNiRRIjFGJ0ZRRlFGam4vJSxhY2NlbnR1bmRlckdGVS1GZm82J0Zoby1GIzYmLUYsNiVRImJGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImNGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImRGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImVGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImZGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GLDYlUSVIbG9nRidGNEY3LUY7NiQtRiM2JkZncS1GTjYtUSIsRidGUUZTL0ZXRjZGWEZaRmZuRmhuRmpuRmNwL0Zgb1EsMC4zMzMzMzMzZW1GJy1GOzYmLUYjNjNGYnFGZnRGaXBGZnQtRk42LVEifkYnRlFGU0ZWRlhGWkZmbkZobkZqbkZjcC9GYG9GZHBGYHJGZnRGZ3JGZnRGXnNGZnRGZXNGZnQtRiw2JVEiekYnRjRGN0ZmdEZcdEZRRlEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGUUZRRmZ0LUY7NiYtRiM2JEZkdUZRRlFGZ3VGanVGUUZRRmZ0LUY7NiYtRiM2Jy1GLDYlUSZkZWx0YUYnL0Y1RlVGUUZddkZccUZncUZRRlFGZ3VGanVGUUZRRlFGUUZRRisvJStleGVjdXRhYmxlR0ZVRlE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWV2YWxGJ0Y0RjctRjs2JC1GIzYnLUYsNiVRL2ZpYnJhdGlvbkJhc2lzRidGNEY3LUY7NiQtRiM2Ly1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGVS8lKXN0cmV0Y2h5R0ZVLyUqc3ltbWV0cmljR0ZVLyUobGFyZ2VvcEdGVS8lLm1vdmFibGVsaW1pdHNHRlUvJSdhY2NlbnRHRlUvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zeby1JI21uR0YkNiRRIjJGJ0ZRLUkrbXVuZGVyb3ZlckdGJDYnLUZONi1RJiZTdW07RidGUS9GVFEmdW5zZXRGJy9GV0ZccC9GWUY2L0ZlbkZccC9GZ25GNi9GaW5GNi9GW29GXHAvRl1vUSYwLjBlbUYnL0Zgb1EsMC4xNjY2NjY3ZW1GJy1GIzYmLUYsNiVRImFGJ0Y0RjctRk42LVEiPUYnRlFGU0ZWRlhGWkZmbkZobkZqbi9GXW9RLDAuMjc3Nzc3OGVtRicvRmBvRmBxLUZibzYkUSIwRidGUUZRLUYjNiQtRmJvNiRRIjFGJ0ZRRlFGam4vJSxhY2NlbnR1bmRlckdGVS1GZm82J0Zoby1GIzYmLUYsNiVRImJGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImNGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImRGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImVGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GZm82J0Zoby1GIzYmLUYsNiVRImZGJ0Y0RjdGXHFGYnFGUUZlcUZqbkZqcS1GLDYlUSVIbG9nRidGNEY3LUY7NiQtRiM2JkZncS1GTjYtUSIsRidGUUZTL0ZXRjZGWEZaRmZuRmhuRmpuRmNwL0Zgb1EsMC4zMzMzMzMzZW1GJy1GOzYmLUYjNjNGYnFGZnRGaXBGZnQtRk42LVEifkYnRlFGU0ZWRlhGWkZmbkZobkZqbkZjcC9GYG9GZHBGYHJGZnRGZ3JGZnRGXnNGZnRGZXNGZnQtRiw2JVEiekYnRjRGN0ZmdEZcdEZRRlEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGUUZRRmZ0LUY7NiYtRiM2JEZkdUZRRlFGZ3VGanVGUUZRRmZ0LUY7NiYtRiM2Jy1GLDYlUSZkZWx0YUYnL0Y1RlVGUUZddkZccUZncUZRRlFGZ3VGanVGUUZRRlFGUUZRRisvJStleGVjdXRhYmxlR0ZVRlE=</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">(16*I)*Hlog(z, [1, 1, 0, 0])*Pi*zeta[3]+(16*I)*Hlog(z, [1, 0, 1, 1])*Pi*zeta[3]+(16*I)*Hlog(z, [0, 0, 0, 0])*Pi*zeta[3]+(16*I)*Hlog(z, [1, 1, 0, 1])*Pi*zeta[3]+(16*I)*Hlog(z, [0, 0, 0, 1])*Pi*zeta[3]+(16*I)*Hlog(z, [1, 0, 0, 1])*Pi*zeta[3]+(16*I)*Hlog(z, [0, 1, 0, 0])*Pi*zeta[3]+(16*I)*Hlog(z, [0, 0, 1, 0])*Pi*zeta[3]+(16*I)*Hlog(z, [1, 1, 1, 0])*Pi*zeta[3]+(16*I)*Hlog(z, [0, 0, 1, 1])*Pi*zeta[3]+(16*I)*Hlog(z, [0, 1, 1, 1])*Pi*zeta[3]+(16*I)*Hlog(z, [1, 1, 1, 1])*Pi*zeta[3]+(16*I)*Hlog(z, [0, 1, 0, 1])*Pi*zeta[3]+(16*I)*Hlog(z, [0, 1, 1, 0])*Pi*zeta[3]+(16*I)*Hlog(z, [1, 0, 1, 0])*Pi*zeta[3]+(16*I)*Hlog(z, [1, 0, 0, 0])*Pi*zeta[3]+2*Hlog(z, [0, 0, 1, 0, 1, 0, 1, 0])-2*Hlog(z, [1, 0, 0, 1, 1, 0, 1, 1])-14*Hlog(z, [1, 1, 1, 0, 1, 0, 0, 1])-12*Hlog(z, [1, 0, 0, 0, 1, 1, 0, 1])-12*Hlog(z, [1, 0, 0, 1, 1, 1, 0, 1])-12*Hlog(z, [1, 1, 0, 1, 1, 1, 0, 1])+12*Hlog(z, [1, 0, 0, 1, 0, 1, 0, 0])+14*Hlog(z, [0, 0, 1, 1, 0, 0, 0, 0])-12*Hlog(z, [1, 0, 1, 1, 1, 1, 0, 1])-14*Hlog(z, [0, 1, 1, 1, 1, 0, 0, 1])-2*Hlog(z, [0, 1, 1, 1, 1, 0, 1, 1])-12*Hlog(z, [1, 1, 1, 1, 1, 1, 0, 1])-12*Hlog(z, [1, 0, 0, 1, 0, 1, 0, 1])-2*Hlog(z, [0, 1, 0, 0, 1, 0, 1, 1])+14*Hlog(z, [1, 0, 0, 0, 1, 0, 0, 0])+12*Hlog(z, [0, 0, 1, 1, 1, 1, 0, 0])-12*Hlog(z, [0, 1, 0, 1, 1, 1, 0, 1])+14*Hlog(z, [0, 1, 0, 0, 0, 0, 0, 0])-14*Hlog(z, [1, 1, 1, 1, 1, 0, 0, 1])-2*Hlog(z, [1, 1, 0, 0, 0, 0, 1, 1])-12*Hlog(z, [0, 1, 1, 1, 1, 1, 0, 1])+12*Hlog(z, [0, 0, 0, 1, 1, 1, 0, 0])-24*Hlog(z, [0, 1, 0])*zeta[5]-24*Hlog(z, [1, 1, 0])*zeta[5]-24*Hlog(z, [0, 0, 0])*zeta[5]-24*Hlog(z, [1, 0, 0])*zeta[5]-(16/5)*zeta[2]^2*zeta[3]*Hlog(z, [0])+4*Hlog(z, [1, 0])*zeta[3]^2+4*Hlog(z, [0, 0])*zeta[3]^2+(69/5)*Hlog(z, [0, 1])*zeta[2]^3+4*Hlog(z, [0, 1])*zeta[3]^2+(69/5)*Hlog(z, [1, 1])*zeta[2]^3+4*Hlog(z, [1, 1])*zeta[3]^2-84*Hlog(z, [0, 0, 1])*zeta[5]-84*Hlog(z, [0, 1, 1])*zeta[5]-84*Hlog(z, [1, 1, 1])*zeta[5]+(57/5)*Hlog(z, [0, 0, 0, 1])*zeta[2]^2+(57/5)*Hlog(z, [1, 0, 0, 1])*zeta[2]^2+(17/5)*Hlog(z, [0, 1, 0, 0])*zeta[2]^2+(17/5)*Hlog(z, [0, 0, 1, 0])*zeta[2]^2+(17/5)*Hlog(z, [1, 1, 1, 0])*zeta[2]^2+(57/5)*Hlog(z, [0, 0, 1, 1])*zeta[2]^2-84*Hlog(z, [1, 0, 1])*zeta[5]+(57/5)*Hlog(z, [0, 1, 1, 1])*zeta[2]^2+(57/5)*Hlog(z, [1, 1, 1, 1])*zeta[2]^2+(57/5)*Hlog(z, [0, 1, 0, 1])*zeta[2]^2+(17/5)*Hlog(z, [0, 1, 1, 0])*zeta[2]^2+(17/5)*Hlog(z, [1, 0, 1, 0])*zeta[2]^2+(17/5)*Hlog(z, [1, 0, 0, 0])*zeta[2]^2-16*Hlog(z, [1, 1, 1, 1, 0])*zeta[3]-28*Hlog(z, [1, 1, 0, 0, 1])*zeta[3]-28*Hlog(z, [1, 1, 1, 0, 1])*zeta[3]-16*Hlog(z, [0, 0, 1, 1, 0])*zeta[3]-16*Hlog(z, [1, 1, 1, 0, 0])*zeta[3]-16*Hlog(z, [0, 1, 1, 0, 0])*zeta[3]-28*Hlog(z, [1, 0, 1, 1, 1])*zeta[3]-16*Hlog(z, [0, 0, 1, 0, 0])*zeta[3]-16*Hlog(z, [1, 1, 0, 1, 0])*zeta[3]-252*Hlog(z, [1])*zeta[7]-28*Hlog(z, [1, 0, 0, 0, 1])*zeta[3]-16*Hlog(z, [1, 0, 1, 1, 0])*zeta[3]-16*Hlog(z, [0, 0, 0, 0, 0])*zeta[3]-28*Hlog(z, [1, 1, 1, 1, 1])*zeta[3]-16*Hlog(z, [0, 1, 0, 0, 0])*zeta[3]-16*Hlog(z, [1, 0, 1, 0, 0])*zeta[3]-16*Hlog(z, [0, 1, 0, 1, 0])*zeta[3]-16*Hlog(z, [0, 0, 0, 1, 0])*zeta[3]-28*Hlog(z, [1, 1, 0, 1, 1])*zeta[3]-28*Hlog(z, [0, 0, 0, 1, 1])*zeta[3]-28*Hlog(z, [0, 0, 1, 0, 1])*zeta[3]-16*Hlog(z, [1, 0, 0, 0, 0])*zeta[3]-16*Hlog(z, [0, 1, 1, 1, 0])*zeta[3]-16*Hlog(z, [1, 0, 0, 1, 0])*zeta[3]-28*Hlog(z, [0, 1, 1, 1, 1])*zeta[3]-28*Hlog(z, [1, 0, 1, 0, 1])*zeta[3]-28*Hlog(z, [0, 0, 0, 0, 1])*zeta[3]-16*Hlog(z, [1, 1, 0, 0, 0])*zeta[3]-28*Hlog(z, [1, 0, 0, 1, 1])*zeta[3]-28*Hlog(z, [0, 0, 1, 1, 1])*zeta[3]-28*Hlog(z, [0, 1, 1, 0, 1])*zeta[3]-28*Hlog(z, [0, 1, 0, 1, 1])*zeta[3]-28*Hlog(z, [0, 1, 0, 0, 1])*zeta[3]+(17/5)*Hlog(z, [1, 1, 0, 0])*zeta[2]^2+(57/5)*Hlog(z, [1, 0, 1, 1])*zeta[2]^2+(17/5)*Hlog(z, [0, 0, 0, 0])*zeta[2]^2+(57/5)*Hlog(z, [1, 1, 0, 1])*zeta[2]^2+40*Hlog(z, [1, 1, 0])*zeta[2]*zeta[3]+40*Hlog(z, [0, 0, 0])*zeta[2]*zeta[3]+64*Hlog(z, [0, 0, 1])*zeta[2]*zeta[3]+40*Hlog(z, [1, 0, 0])*zeta[2]*zeta[3]+64*Hlog(z, [0, 1, 1])*zeta[2]*zeta[3]+64*Hlog(z, [1, 1, 1])*zeta[2]*zeta[3]+40*Hlog(z, [0, 1, 0])*zeta[2]*zeta[3]+64*Hlog(z, [1, 0, 1])*zeta[2]*zeta[3]+(32/5)*Hlog(z, [1])*zeta[2]^2*zeta[3]+168*Hlog(z, [1])*zeta[2]*zeta[5]-2*Hlog(z, [1, 1, 1, 0, 1, 0, 1, 1])+12*Hlog(z, [0, 0, 1, 0, 0, 1, 0, 0])-14*Hlog(z, [0, 0, 0, 0, 0, 0, 0, 1])+2*Hlog(z, [1, 1, 1, 0, 1, 0, 1, 0])+12*Hlog(z, [1, 1, 0, 0, 0, 1, 0, 0])+12*Hlog(z, [1, 1, 1, 0, 1, 1, 0, 0])-14*Hlog(z, [0, 0, 0, 1, 1, 0, 0, 1])+12*Hlog(z, [0, 1, 1, 1, 0, 1, 0, 0])+14*Hlog(z, [0, 0, 0, 1, 1, 0, 0, 0])-14*Hlog(z, [1, 1, 1, 1, 0, 0, 0, 1])-2*Hlog(z, [0, 0, 1, 0, 1, 0, 1, 1])-12*Hlog(z, [0, 0, 0, 0, 1, 1, 0, 1])+14*Hlog(z, [1, 0, 0, 1, 0, 0, 0, 0])+12*Hlog(z, [1, 0, 1, 1, 1, 1, 0, 0])+2*Hlog(z, [1, 0, 0, 1, 0, 0, 1, 0])-14*Hlog(z, [1, 1, 0, 0, 1, 0, 0, 1])-12*Hlog(z, [0, 0, 1, 1, 0, 1, 0, 1])+12*Hlog(z, [1, 0, 1, 0, 1, 1, 0, 0])+14*Hlog(z, [1, 0, 1, 1, 1, 0, 0, 0])-2*Hlog(z, [1, 1, 0, 1, 0, 0, 1, 1])+2*Hlog(z, [1, 1, 0, 0, 0, 0, 1, 0])-14*Hlog(z, [0, 0, 1, 1, 1, 0, 0, 1])-2*Hlog(z, [0, 1, 1, 1, 0, 0, 1, 1])-14*Hlog(z, [1, 0, 1, 0, 0, 0, 0, 1])+12*Hlog(z, [0, 1, 1, 0, 0, 1, 0, 0])+2*Hlog(z, [0, 0, 1, 1, 0, 0, 1, 0])-2*Hlog(z, [0, 0, 1, 1, 1, 0, 1, 1])-2*Hlog(z, [0, 1, 1, 0, 0, 0, 1, 1])-12*zeta[2]*Hlog(z, [0, 1, 1, 1, 0, 1])-12*zeta[2]*Hlog(z, [0, 1, 0, 0, 0, 1])-38*zeta[2]*Hlog(z, [0, 0, 0, 0, 0, 0])-12*zeta[2]*Hlog(z, [0, 1, 1, 1, 1, 1])-12*zeta[2]*Hlog(z, [1, 0, 1, 0, 0, 1])-38*zeta[2]*Hlog(z, [0, 0, 1, 1, 0, 0])-38*zeta[2]*Hlog(z, [1, 0, 1, 0, 0, 0])-38*zeta[2]*Hlog(z, [1, 0, 0, 0, 1, 0])-38*zeta[2]*Hlog(z, [0, 0, 1, 0, 1, 0])-12*zeta[2]*Hlog(z, [1, 1, 0, 0, 0, 1])-12*zeta[2]*Hlog(z, [0, 0, 1, 0, 1, 1])-12*zeta[2]*Hlog(z, [1, 0, 1, 1, 0, 1])+(71/7)*zeta[2]^3*Hlog(z, [1, 0])-38*zeta[2]*Hlog(z, [1, 0, 0, 0, 0, 0])-12*zeta[2]*Hlog(z, [1, 1, 0, 0, 1, 1])-12*zeta[2]*Hlog(z, [1, 0, 0, 1, 0, 1])-12*zeta[2]*Hlog(z, [0, 0, 0, 1, 0, 1])-38*zeta[2]*Hlog(z, [0, 1, 1, 0, 1, 0])-38*zeta[2]*Hlog(z, [1, 1, 1, 1, 1, 0])-12*zeta[2]*Hlog(z, [1, 1, 0, 1, 0, 1])-12*zeta[2]*Hlog(z, [1, 1, 1, 0, 1, 1])-38*zeta[2]*Hlog(z, [1, 1, 1, 1, 0, 0])-38*zeta[2]*Hlog(z, [1, 1, 0, 1, 1, 0])-12*zeta[2]*Hlog(z, [1, 1, 1, 1, 1, 1])-38*zeta[2]*Hlog(z, [1, 0, 1, 1, 0, 0])-38*zeta[2]*Hlog(z, [1, 1, 0, 0, 0, 0])-12*zeta[2]*Hlog(z, [0, 1, 0, 0, 1, 1])-38*zeta[2]*Hlog(z, [1, 0, 1, 0, 1, 0])-38*zeta[2]*Hlog(z, [0, 1, 1, 1, 0, 0])-38*zeta[2]*Hlog(z, [1, 0, 1, 1, 1, 0])+14*Hlog(z, [1, 1, 1, 1, 1, 0, 0, 0])+2*Hlog(z, [0, 1, 1, 1, 0, 0, 1, 0])-14*Hlog(z, [1, 0, 1, 1, 1, 0, 0, 1])+14*Hlog(z, [1, 1, 1, 1, 0, 0, 0, 0])+14*Hlog(z, [1, 0, 1, 1, 0, 0, 0, 0])+2*Hlog(z, [1, 0, 1, 0, 0, 0, 1, 0])-12*Hlog(z, [1, 1, 0, 0, 1, 1, 0, 1])-2*Hlog(z, [1, 1, 1, 0, 0, 0, 1, 1])-12*Hlog(z, [0, 1, 1, 1, 0, 1, 0, 1])+12*Hlog(z, [1, 0, 0, 1, 1, 1, 0, 0])-2*Hlog(z, [1, 1, 1, 1, 0, 0, 1, 1])+2*Hlog(z, [0, 1, 1, 0, 1, 0, 1, 0])-14*Hlog(z, [1, 1, 0, 1, 1, 0, 0, 1])-2*Hlog(z, [1, 1, 0, 0, 1, 0, 1, 1])-14*Hlog(z, [1, 1, 0, 1, 0, 0, 0, 1])+14*Hlog(z, [1, 0, 0, 1, 1, 0, 0, 0])+2*Hlog(z, [1, 1, 0, 1, 0, 0, 1, 0])+14*Hlog(z, [0, 0, 0, 1, 0, 0, 0, 0])-14*Hlog(z, [0, 1, 0, 0, 0, 0, 0, 1])+12*Hlog(z, [0, 1, 1, 0, 1, 1, 0, 0])+14*Hlog(z, [1, 1, 0, 1, 0, 0, 0, 0])+2*Hlog(z, [0, 0, 0, 0, 1, 0, 1, 0])+14*Hlog(z, [0, 1, 0, 0, 1, 0, 0, 0])+2*Hlog(z, [0, 0, 0, 1, 1, 0, 1, 0])+14*Hlog(z, [0, 0, 1, 0, 1, 0, 0, 0])-12*Hlog(z, [0, 1, 0, 0, 0, 1, 0, 1])-12*Hlog(z, [0, 1, 1, 0, 0, 1, 0, 1])-12*Hlog(z, [0, 0, 0, 1, 1, 1, 0, 1])+12*Hlog(z, [0, 0, 1, 1, 0, 1, 0, 0])-12*Hlog(z, [1, 1, 1, 1, 0, 1, 0, 1])-2*Hlog(z, [1, 0, 1, 1, 0, 0, 1, 1])+2*Hlog(z, [1, 1, 0, 1, 1, 0, 1, 0])+(10*I)*Hlog(z, [1, 1, 0, 1, 1])*Pi*zeta[2]+(10*I)*Hlog(z, [0, 0, 0, 1, 1])*Pi*zeta[2]+(10*I)*Hlog(z, [0, 0, 1, 0, 1])*Pi*zeta[2]+(10*I)*Hlog(z, [1, 0, 1, 0, 0])*Pi*zeta[2]+(10*I)*Hlog(z, [0, 1, 0, 1, 0])*Pi*zeta[2]+(10*I)*Hlog(z, [1, 0, 1, 1, 0])*Pi*zeta[2]+(10*I)*Hlog(z, [0, 0, 0, 0, 0])*Pi*zeta[2]+(10*I)*Hlog(z, [1, 0, 0, 0, 0])*Pi*zeta[2]+(10*I)*Hlog(z, [0, 1, 1, 1, 0])*Pi*zeta[2]+(10*I)*Hlog(z, [1, 0, 0, 1, 0])*Pi*zeta[2]+(10*I)*Hlog(z, [0, 1, 1, 1, 1])*Pi*zeta[2]+(10*I)*Hlog(z, [1, 0, 1, 0, 1])*Pi*zeta[2]+(10*I)*Hlog(z, [0, 0, 0, 0, 1])*Pi*zeta[2]-12*Hlog(z, [1, 1, 1, 0, 1, 1, 0, 1])-2*Hlog(z, [1, 0, 0, 1, 0, 0, 1, 1])+12*Hlog(z, [0, 0, 0, 0, 0, 1, 0, 0])-12*Hlog(z, [0, 1, 0, 0, 1, 1, 0, 1])-14*Hlog(z, [0, 1, 1, 1, 0, 0, 0, 1])-2*Hlog(z, [1, 0, 1, 1, 1, 0, 1, 1])+12*Hlog(z, [1, 0, 1, 0, 0, 1, 0, 0])-12*Hlog(z, [1, 0, 1, 0, 1, 1, 0, 1])+(71/7)*zeta[2]^3*Hlog(z, [0, 0])-12*zeta[2]*Hlog(z, [0, 0, 0, 1, 1, 1])-12*zeta[2]*Hlog(z, [1, 0, 1, 1, 1, 1])-12*zeta[2]*Hlog(z, [0, 0, 0, 0, 1, 1])-12*zeta[2]*Hlog(z, [0, 0, 1, 0, 0, 1])-12*zeta[2]*Hlog(z, [0, 0, 1, 1, 1, 1])-12*zeta[2]*Hlog(z, [0, 0, 1, 1, 0, 1])-38*zeta[2]*Hlog(z, [1, 0, 0, 1, 0, 0])-38*zeta[2]*Hlog(z, [1, 1, 0, 0, 1, 0])-12*zeta[2]*Hlog(z, [1, 0, 1, 0, 1, 1])-12*zeta[2]*Hlog(z, [0, 0, 0, 0, 0, 1])-12*zeta[2]*Hlog(z, [0, 1, 0, 1, 0, 1])-38*zeta[2]*Hlog(z, [0, 0, 0, 1, 1, 0])-12*zeta[2]*Hlog(z, [1, 1, 1, 1, 0, 1])-12*zeta[2]*Hlog(z, [0, 1, 0, 1, 1, 1])-12*zeta[2]*Hlog(z, [1, 1, 1, 0, 0, 1])-12*zeta[2]*Hlog(z, [0, 1, 1, 0, 0, 1])-38*zeta[2]*Hlog(z, [0, 1, 0, 0, 0, 0])-12*zeta[2]*Hlog(z, [1, 1, 0, 1, 1, 1])-38*zeta[2]*Hlog(z, [0, 1, 1, 0, 0, 0])-38*zeta[2]*Hlog(z, [1, 1, 0, 1, 0, 0])-38*zeta[2]*Hlog(z, [0, 0, 0, 0, 1, 0])-38*zeta[2]*Hlog(z, [0, 1, 0, 0, 1, 0])-38*zeta[2]*Hlog(z, [0, 1, 0, 1, 0, 0])-38*zeta[2]*Hlog(z, [0, 0, 0, 1, 0, 0])-38*zeta[2]*Hlog(z, [0, 0, 1, 1, 1, 0])-38*zeta[2]*Hlog(z, [0, 1, 1, 1, 1, 0])-38*zeta[2]*Hlog(z, [0, 1, 0, 1, 1, 0])-38*zeta[2]*Hlog(z, [0, 0, 1, 0, 0, 0])-12*zeta[2]*Hlog(z, [1, 0, 0, 1, 1, 1])-12*zeta[2]*Hlog(z, [1, 0, 0, 0, 0, 1])-38*zeta[2]*Hlog(z, [1, 1, 1, 0, 0, 0])-12*zeta[2]*Hlog(z, [0, 1, 1, 0, 1, 1])-38*zeta[2]*Hlog(z, [1, 1, 1, 0, 1, 0])-12*zeta[2]*Hlog(z, [1, 0, 0, 0, 1, 1])-38*zeta[2]*Hlog(z, [1, 0, 0, 1, 1, 0])+14*Hlog(z, [0, 0, 0, 0, 1, 0, 0, 0])+14*Hlog(z, [0, 1, 0, 1, 1, 0, 0, 0])+14*Hlog(z, [1, 1, 1, 0, 1, 0, 0, 0])+12*Hlog(z, [0, 1, 1, 1, 1, 1, 0, 0])-14*Hlog(z, [1, 1, 0, 0, 0, 0, 0, 1])-2*Hlog(z, [0, 1, 0, 0, 0, 0, 1, 1])+14*Hlog(z, [1, 1, 0, 0, 0, 0, 0, 0])-14*Hlog(z, [1, 1, 1, 0, 0, 0, 0, 1])+14*Hlog(z, [0, 0, 0, 0, 0, 0, 0, 0])+12*Hlog(z, [1, 1, 0, 0, 1, 1, 0, 0])-2*Hlog(z, [0, 0, 0, 1, 0, 0, 1, 1])+12*Hlog(z, [1, 1, 0, 1, 0, 1, 0, 0])-12*Hlog(z, [0, 0, 0, 1, 0, 1, 0, 1])+2*Hlog(z, [1, 0, 1, 0, 1, 0, 1, 0])-12*Hlog(z, [1, 0, 0, 0, 0, 1, 0, 1])-2*Hlog(z, [1, 0, 0, 0, 1, 0, 1, 1])+2*Hlog(z, [1, 1, 0, 0, 1, 0, 1, 0])+2*Hlog(z, [0, 0, 0, 0, 0, 0, 1, 0])-2*Hlog(z, [1, 0, 0, 0, 0, 0, 1, 1])+12*Hlog(z, [0, 1, 0, 0, 0, 1, 0, 0])-14*Hlog(z, [1, 0, 0, 0, 0, 0, 0, 1])+12*Hlog(z, [0, 1, 0, 1, 1, 1, 0, 0])+14*Hlog(z, [1, 0, 1, 0, 0, 0, 0, 0])-12*Hlog(z, [0, 0, 1, 0, 0, 1, 0, 1])-2*Hlog(z, [1, 1, 1, 1, 1, 0, 1, 1])+2*Hlog(z, [0, 0, 1, 0, 0, 0, 1, 0])+2*Hlog(z, [0, 0, 0, 1, 0, 0, 1, 0])+2*Hlog(z, [0, 1, 0, 1, 1, 0, 1, 0])-12*Hlog(z, [1, 0, 1, 1, 0, 1, 0, 1])+12*Hlog(z, [1, 0, 0, 0, 0, 1, 0, 0])+12*Hlog(z, [0, 0, 1, 0, 1, 1, 0, 0])+2*Hlog(z, [1, 0, 0, 0, 0, 0, 1, 0])-2*Hlog(z, [0, 0, 0, 1, 1, 0, 1, 1])-2*Hlog(z, [1, 1, 0, 1, 1, 0, 1, 1])-2*Hlog(z, [0, 1, 0, 1, 0, 0, 1, 1])-2*Hlog(z, [0, 1, 1, 0, 1, 0, 1, 1])+14*Hlog(z, [0, 1, 1, 1, 0, 0, 0, 0])+14*Hlog(z, [0, 0, 1, 0, 0, 0, 0, 0])-12*Hlog(z, [0, 1, 1, 0, 1, 1, 0, 1])-14*Hlog(z, [1, 0, 1, 1, 0, 0, 0, 1])-14*Hlog(z, [0, 0, 1, 1, 0, 0, 0, 1])-2*Hlog(z, [0, 0, 1, 0, 0, 0, 1, 1])+14*Hlog(z, [0, 1, 0, 1, 0, 0, 0, 0])-14*Hlog(z, [0, 1, 0, 1, 1, 0, 0, 1])+48*Hlog(z, [0])*zeta[2]*zeta[5]+12*Hlog(z, [1, 0, 0, 0, 1, 1, 0, 0])+14*Hlog(z, [1, 1, 0, 0, 1, 0, 0, 0])-2*Hlog(z, [0, 1, 0, 1, 1, 0, 1, 1])+2*Hlog(z, [0, 1, 0, 0, 1, 0, 1, 0])+14*Hlog(z, [0, 1, 1, 0, 0, 0, 0, 0])-14*Hlog(z, [1, 0, 1, 0, 1, 0, 0, 1])+14*Hlog(z, [1, 1, 1, 0, 0, 0, 0, 0])+12*Hlog(z, [1, 1, 0, 1, 1, 1, 0, 0])-12*Hlog(z, [0, 0, 0, 0, 0, 1, 0, 1])-14*Hlog(z, [0, 0, 1, 0, 1, 0, 0, 1])+2*Hlog(z, [1, 1, 1, 1, 0, 0, 1, 0])-12*Hlog(z, [0, 1, 0, 1, 0, 1, 0, 1])+2*Hlog(z, [1, 0, 1, 1, 1, 0, 1, 0])+12*Hlog(z, [1, 1, 1, 0, 0, 1, 0, 0])+14*Hlog(z, [1, 1, 0, 1, 1, 0, 0, 0])+12*Hlog(z, [1, 1, 1, 1, 1, 1, 0, 0])-14*Hlog(z, [1, 0, 0, 1, 1, 0, 0, 1])-12*Hlog(z, [1, 1, 0, 1, 0, 1, 0, 1])-12*Hlog(z, [0, 0, 1, 0, 1, 1, 0, 1])-14*Hlog(z, [0, 1, 0, 0, 1, 0, 0, 1])+14*Hlog(z, [1, 0, 1, 0, 1, 0, 0, 0])+2*Hlog(z, [0, 1, 0, 0, 0, 0, 1, 0])+2*Hlog(z, [0, 1, 0, 1, 0, 0, 1, 0])+12*Hlog(z, [0, 0, 0, 1, 0, 1, 0, 0])+2*Hlog(z, [1, 0, 0, 0, 1, 0, 1, 0])-14*Hlog(z, [0, 1, 1, 0, 1, 0, 0, 1])-14*Hlog(z, [0, 1, 0, 1, 0, 0, 0, 1])-2*Hlog(z, [0, 0, 0, 0, 0, 0, 1, 1])+2*Hlog(z, [0, 1, 1, 0, 0, 0, 1, 0])+2*Hlog(z, [0, 1, 1, 1, 1, 0, 1, 0])+12*Hlog(z, [0, 1, 0, 0, 1, 1, 0, 0])-12*Hlog(z, [0, 0, 1, 1, 1, 1, 0, 1])-14*Hlog(z, [1, 0, 0, 1, 0, 0, 0, 1])-14*Hlog(z, [1, 0, 0, 0, 1, 0, 0, 1])-14*Hlog(z, [0, 0, 1, 0, 0, 0, 0, 1])+((27/5)*I)*Hlog(z, [0, 0, 0])*Pi*zeta[2]^2+((79/35)*I)*Hlog(z, [1])*Pi*zeta[2]^3-(4*I)*Hlog(z, [1])*Pi*zeta[3]^2+((27/5)*I)*Hlog(z, [1, 1, 0])*Pi*zeta[2]^2+((79/35)*I)*Hlog(z, [0])*Pi*zeta[2]^3-(4*I)*Hlog(z, [0])*Pi*zeta[3]^2+((27/5)*I)*Hlog(z, [0, 0, 1])*Pi*zeta[2]^2+(24*I)*Hlog(z, [1, 0])*Pi*zeta[5]+((27/5)*I)*Hlog(z, [1, 0, 0])*Pi*zeta[2]^2+(24*I)*Hlog(z, [0, 1])*Pi*zeta[5]+(24*I)*Hlog(z, [1, 1])*Pi*zeta[5]+((27/5)*I)*Hlog(z, [0, 1, 0])*Pi*zeta[2]^2+((27/5)*I)*Hlog(z, [0, 1, 1])*Pi*zeta[2]^2+((27/5)*I)*Hlog(z, [1, 1, 1])*Pi*zeta[2]^2+(24*I)*Hlog(z, [0, 0])*Pi*zeta[5]+((27/5)*I)*Hlog(z, [1, 0, 1])*Pi*zeta[2]^2+(10*I)*Hlog(z, [1, 1, 0, 0, 0])*Pi*zeta[2]+(10*I)*Hlog(z, [1, 0, 0, 1, 1])*Pi*zeta[2]+(10*I)*Hlog(z, [0, 0, 1, 1, 1])*Pi*zeta[2]+(10*I)*Hlog(z, [0, 1, 1, 0, 1])*Pi*zeta[2]+(10*I)*Hlog(z, [0, 1, 1, 0, 0])*Pi*zeta[2]+(10*I)*Hlog(z, [1, 0, 1, 1, 1])*Pi*zeta[2]+(10*I)*Hlog(z, [0, 0, 1, 0, 0])*Pi*zeta[2]+(10*I)*Hlog(z, [0, 1, 0, 1, 1])*Pi*zeta[2]+(10*I)*Hlog(z, [0, 1, 0, 0, 1])*Pi*zeta[2]+(10*I)*Hlog(z, [1, 1, 1, 1, 0])*Pi*zeta[2]+(10*I)*Hlog(z, [1, 1, 0, 0, 1])*Pi*zeta[2]+(10*I)*Hlog(z, [1, 1, 1, 0, 1])*Pi*zeta[2]+(10*I)*Hlog(z, [0, 0, 1, 1, 0])*Pi*zeta[2]+(10*I)*Hlog(z, [1, 1, 1, 0, 0])*Pi*zeta[2]+(10*I)*Hlog(z, [1, 1, 0, 1, 0])*Pi*zeta[2]+(10*I)*Hlog(z, [1, 1, 1, 1, 1])*Pi*zeta[2]+(10*I)*Hlog(z, [0, 1, 0, 0, 0])*Pi*zeta[2]+(10*I)*Hlog(z, [1, 0, 0, 0, 1])*Pi*zeta[2]+(10*I)*Hlog(z, [0, 0, 0, 1, 0])*Pi*zeta[2]+14*Hlog(z, [0, 0, 1, 1, 1, 0, 0, 0])-12*Hlog(z, [1, 1, 1, 0, 0, 1, 0, 1])+12*Hlog(z, [0, 1, 0, 1, 0, 1, 0, 0])+14*Hlog(z, [0, 1, 1, 1, 1, 0, 0, 0])-2*Hlog(z, [1, 0, 1, 0, 1, 0, 1, 1])-2*Hlog(z, [0, 0, 1, 1, 0, 0, 1, 1])-2*Hlog(z, [1, 0, 1, 0, 0, 0, 1, 1])-14*Hlog(z, [0, 1, 1, 0, 0, 0, 0, 1])+2*Hlog(z, [1, 0, 1, 1, 0, 0, 1, 0])-12*Hlog(z, [1, 1, 0, 0, 0, 1, 0, 1])-14*Hlog(z, [0, 0, 0, 0, 1, 0, 0, 1])-14*Hlog(z, [0, 0, 0, 1, 0, 0, 0, 1])-12*Hlog(z, [1, 0, 1, 0, 0, 1, 0, 1])+2*Hlog(z, [1, 1, 1, 0, 0, 0, 1, 0])+14*Hlog(z, [1, 0, 0, 0, 0, 0, 0, 0])+12*Hlog(z, [0, 0, 0, 0, 1, 1, 0, 0])-(14*I)*Pi*Hlog(z, [0, 1, 0, 1, 1, 0, 0])-(2*I)*Pi*Hlog(z, [0, 1, 0, 1, 1, 0, 1])-(12*I)*Pi*Hlog(z, [1, 1, 0, 1, 0, 1, 0])-(14*I)*Pi*Hlog(z, [1, 1, 1, 1, 1, 0, 0])-(14*I)*Pi*Hlog(z, [1, 1, 1, 0, 1, 0, 0])-(12*I)*Pi*Hlog(z, [1, 1, 1, 0, 0, 1, 0])-(14*I)*Pi*Hlog(z, [0, 0, 1, 1, 1, 0, 0])-(14*I)*Pi*Hlog(z, [0, 0, 1, 1, 0, 0, 0])-(2*I)*Pi*Hlog(z, [0, 1, 1, 0, 0, 0, 1])-(14*I)*Pi*Hlog(z, [1, 0, 0, 0, 0, 0, 0])-(12*I)*Pi*Hlog(z, [1, 1, 0, 0, 1, 1, 0])-(12*I)*Pi*Hlog(z, [0, 0, 0, 0, 1, 1, 0])-(14*I)*Pi*Hlog(z, [1, 0, 0, 1, 1, 0, 0])-(2*I)*Pi*Hlog(z, [0, 0, 1, 1, 1, 0, 1])-(12*I)*Pi*Hlog(z, [0, 1, 1, 0, 0, 1, 0])-(12*I)*Pi*Hlog(z, [1, 1, 0, 0, 0, 1, 0])-(12*I)*Pi*Hlog(z, [1, 0, 1, 0, 0, 1, 0])-(14*I)*Pi*Hlog(z, [1, 1, 0, 1, 1, 0, 0])-(14*I)*Pi*Hlog(z, [0, 0, 0, 0, 0, 0, 0])-(14*I)*Pi*Hlog(z, [1, 0, 1, 1, 0, 0, 0])-(2*I)*Pi*Hlog(z, [0, 0, 0, 0, 0, 0, 1])-(14*I)*Pi*Hlog(z, [1, 0, 0, 0, 1, 0, 0])-(12*I)*Pi*Hlog(z, [1, 0, 0, 0, 0, 1, 0])-(2*I)*Pi*Hlog(z, [0, 1, 1, 1, 0, 0, 1])-(2*I)*Pi*Hlog(z, [1, 0, 0, 0, 1, 0, 1])-(2*I)*Pi*Hlog(z, [0, 0, 0, 1, 1, 0, 1])-(2*I)*Pi*Hlog(z, [1, 0, 1, 1, 0, 0, 1])-(12*I)*Pi*Hlog(z, [1, 1, 1, 1, 1, 1, 0])-(12*I)*Pi*Hlog(z, [1, 0, 0, 0, 1, 1, 0])-(2*I)*Pi*Hlog(z, [0, 1, 0, 1, 0, 0, 1])-(2*I)*Pi*Hlog(z, [0, 1, 1, 0, 1, 0, 1])-(2*I)*Pi*Hlog(z, [1, 1, 0, 0, 1, 0, 1])-(14*I)*Pi*Hlog(z, [0, 1, 0, 1, 0, 0, 0])-(2*I)*Pi*Hlog(z, [1, 1, 1, 0, 0, 0, 1])-(14*I)*Pi*Hlog(z, [1, 0, 1, 1, 1, 0, 0])-(14*I)*Pi*Hlog(z, [1, 1, 1, 1, 0, 0, 0])-(12*I)*Pi*Hlog(z, [1, 1, 0, 1, 1, 1, 0])-(14*I)*Pi*Hlog(z, [0, 1, 1, 0, 1, 0, 0])-(12*I)*Pi*Hlog(z, [1, 0, 0, 1, 0, 1, 0])-(14*I)*Pi*Hlog(z, [1, 1, 0, 1, 0, 0, 0])-(12*I)*Pi*Hlog(z, [0, 1, 0, 0, 0, 1, 0])-(2*I)*Pi*Hlog(z, [1, 0, 0, 1, 0, 0, 1])-(14*I)*Pi*Hlog(z, [1, 1, 1, 0, 0, 0, 0])-(2*I)*Pi*Hlog(z, [1, 1, 1, 0, 1, 0, 1])-(12*I)*Pi*Hlog(z, [0, 0, 1, 0, 0, 1, 0])-(14*I)*Pi*Hlog(z, [0, 1, 1, 1, 1, 0, 0])-(12*I)*Pi*Hlog(z, [0, 1, 0, 0, 1, 1, 0])-(12*I)*Pi*Hlog(z, [0, 0, 1, 0, 1, 1, 0])-(14*I)*Pi*Hlog(z, [0, 0, 1, 0, 0, 0, 0])-(14*I)*Pi*Hlog(z, [0, 0, 0, 0, 1, 0, 0])-(2*I)*Pi*Hlog(z, [1, 0, 0, 1, 1, 0, 1])-(2*I)*Pi*Hlog(z, [0, 1, 1, 1, 1, 0, 1])-(14*I)*Pi*Hlog(z, [1, 0, 1, 0, 1, 0, 0])-(12*I)*Pi*Hlog(z, [0, 1, 0, 1, 1, 1, 0])-(12*I)*Pi*Hlog(z, [0, 0, 0, 0, 0, 1, 0])-(14*I)*Pi*Hlog(z, [1, 0, 0, 1, 0, 0, 0])-(14*I)*Pi*Hlog(z, [1, 1, 0, 0, 0, 0, 0])-(12*I)*Pi*Hlog(z, [0, 1, 1, 1, 1, 1, 0])-(2*I)*Pi*Hlog(z, [0, 0, 1, 0, 0, 0, 1])-(14*I)*Pi*Hlog(z, [0, 1, 0, 0, 1, 0, 0])-(12*I)*Pi*Hlog(z, [1, 1, 1, 1, 0, 1, 0])-(2*I)*Pi*Hlog(z, [1, 0, 1, 0, 0, 0, 1])-(12*I)*Pi*Hlog(z, [0, 1, 0, 1, 0, 1, 0])-(14*I)*Pi*Hlog(z, [0, 0, 0, 1, 0, 0, 0])-(12*I)*Pi*Hlog(z, [0, 1, 1, 0, 1, 1, 0])-(12*I)*Pi*Hlog(z, [0, 0, 1, 1, 1, 1, 0])-(12*I)*Pi*Hlog(z, [1, 0, 1, 0, 1, 1, 0])-(14*I)*Pi*Hlog(z, [0, 1, 1, 1, 0, 0, 0])-(2*I)*Pi*Hlog(z, [1, 1, 0, 1, 1, 0, 1])-(2*I)*Pi*Hlog(z, [1, 1, 1, 1, 1, 0, 1])-(2*I)*Pi*Hlog(z, [0, 0, 0, 1, 0, 0, 1])-(2*I)*Pi*Hlog(z, [1, 1, 1, 1, 0, 0, 1])-(2*I)*Pi*Hlog(z, [1, 0, 0, 0, 0, 0, 1])-(12*I)*Pi*Hlog(z, [1, 1, 1, 0, 1, 1, 0])-(2*I)*Pi*Hlog(z, [0, 0, 1, 1, 0, 0, 1])-(14*I)*Pi*Hlog(z, [1, 0, 1, 0, 0, 0, 0])-(2*I)*Pi*Hlog(z, [0, 0, 0, 0, 1, 0, 1])-(2*I)*Pi*Hlog(z, [1, 0, 1, 1, 1, 0, 1])-(2*I)*Pi*Hlog(z, [0, 0, 1, 0, 1, 0, 1])-(14*I)*Pi*Hlog(z, [0, 0, 0, 1, 1, 0, 0])-(2*I)*Pi*Hlog(z, [0, 1, 0, 0, 0, 0, 1])-(12*I)*Pi*Hlog(z, [1, 0, 1, 1, 1, 1, 0])-(2*I)*Pi*Hlog(z, [1, 1, 0, 0, 0, 0, 1])-(14*I)*Pi*Hlog(z, [0, 1, 0, 0, 0, 0, 0])-(12*I)*Pi*Hlog(z, [1, 0, 1, 1, 0, 1, 0])-(12*I)*Pi*Hlog(z, [0, 1, 1, 1, 0, 1, 0])-(2*I)*Pi*Hlog(z, [1, 0, 1, 0, 1, 0, 1])-(12*I)*Pi*Hlog(z, [0, 0, 0, 1, 1, 1, 0])-(14*I)*Pi*Hlog(z, [0, 1, 1, 0, 0, 0, 0])-(14*I)*Pi*Hlog(z, [1, 1, 0, 0, 1, 0, 0])-(12*I)*Pi*Hlog(z, [0, 0, 0, 1, 0, 1, 0])-(14*I)*Pi*Hlog(z, [0, 0, 1, 0, 1, 0, 0])-(2*I)*Pi*Hlog(z, [0, 1, 0, 0, 1, 0, 1])-(2*I)*Pi*Hlog(z, [1, 1, 0, 1, 0, 0, 1])-(12*I)*Pi*Hlog(z, [0, 0, 1, 1, 0, 1, 0])-(12*I)*Pi*Hlog(z, [1, 0, 0, 1, 1, 1, 0])-(8*I)*Hlog(z, [1, 0])*Pi*zeta[2]*zeta[3]-(8*I)*Hlog(z, [0, 1])*Pi*zeta[2]*zeta[3]-(8*I)*Hlog(z, [1, 1])*Pi*zeta[2]*zeta[3]-(8*I)*Hlog(z, [0, 0])*Pi*zeta[2]*zeta[3]+2*Hlog(z, [0, 0, 1, 1, 1, 0, 1, 0])+14*Hlog(z, [0, 1, 1, 0, 1, 0, 0, 0])+2*Hlog(z, [1, 1, 1, 1, 1, 0, 1, 0])+2*Hlog(z, [1, 0, 0, 1, 1, 0, 1, 0])+12*Hlog(z, [1, 1, 1, 1, 0, 1, 0, 0])+12*Hlog(z, [1, 0, 1, 1, 0, 1, 0, 0])-2*Hlog(z, [0, 0, 0, 0, 1, 0, 1, 1])+(1373/100)*zeta[2]^4-4*zeta[2]*zeta[3]^2-24*zeta[3]*zeta[5]</Text-field>
</Output>
</Group>
</Section>
</Section>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">Table 3</Text-field></Title>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2"><Equation executable="false" style="Heading 2" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JlEic0YnLyUlYm9sZEdRJmZhbHNlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEiPUYnRi8vRjZRJ25vcm1hbEYnLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1JI21uR0YkNiVRIjJGJ0YvRjxGL0Y8">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JlEic0YnLyUlYm9sZEdRJmZhbHNlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEiPUYnRi8vRjZRJ25vcm1hbEYnLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1JI21uR0YkNiVRIjJGJ0YvRjxGL0Y8</Equation></Text-field></Title>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3"><Equation executable="false" style="Heading 3" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2J1EibkYnLyUlc2l6ZUdRIzEyRicvJSVib2xkR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKDJEfk1hdGhGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYxUSI9RidGL0YyLyUnaXRhbGljR0Y0RjUvRjlRJ25vcm1hbEYnLyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGUy1JI21uR0YkNihRIjBGJ0YvRjJGP0Y1RkFGMkY/RkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2J1EibkYnLyUlc2l6ZUdRIzEyRicvJSVib2xkR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKDJEfk1hdGhGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYxUSI9RidGL0YyLyUnaXRhbGljR0Y0RjUvRjlRJ25vcm1hbEYnLyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGUy1JI21uR0YkNihRIjBGJ0YvRjJGP0Y1RkFGMkY/RkE=</Equation></Text-field></Title>
<Group labelreference="L9" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="prep := eval(fibrationBasis(eval(regHlog(eval((1/3)*fibrationBasis(Hlog(1-z*(1-z), [z, 0])-Hlog(1-z*(1-z), [1, 0]), [z])+(1/3)*fibrationBasis(hyperInt((2/t-1/(t-1))*Hlog(t*(1-t), [1]), [t = 0 .. z]), [z]), [z = 1])), [Hlog(1, [1]) = 0])), [zeta[2] = Zeta(2)]); -1; -factorial(0)*((eval(prep, [delta[1] = 1])+eval(prep, [delta[1] = -1]))*(1/2))" display="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">QyU+SSVwcmVwRzYiLUklZXZhbEclKnByb3RlY3RlZEc2JC1JL2ZpYnJhdGlvbkJhc2lzR0YlNiMtRic2JC1JKHJlZ0hsb2dHRiU2Iy1GJzYkLCYtRis2JCwmLUklSGxvZ0dGJTYkLCYiIiJGPComSSJ6R0YlRjwsJkY8RjxGPiEiIkY8RkA3JEY+IiIhRjwtRjk2JEY7NyRGPEZCRkA3I0Y+I0Y8IiIkLUYrNiQtSSloeXBlckludEdGJTYkKiYsJiokSSJ0R0YlRkAiIiMqJCwmRlFGPEZARjxGQEZARjwtRjk2JComRlFGPCwmRjxGPEZRRkBGPDcjRjxGPDcjL0ZRO0ZCRj5GRkZHNyMvRj5GPDcjLy1GOTYkRjxGWUZCNyMvJkklemV0YUdGJTYjRlItSSVaZXRhRzYkRihJKF9zeXNsaWJHRiVGYW9GQCwkKiYtSSpmYWN0b3JpYWxHRig2I0ZCRjwtSSIqR0YoNiQsJi1GJzYkRiQ3Iy8mSSZkZWx0YUdGJTYjRjxGPEY8LUYnNiRGJDcjL0ZjcEZARjwjRjxGUkY8RkA=</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">(1/18)*Pi^2</Text-field>
</Output>
</Group>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjFGJ0Y5LyUlc2l6ZUdRIzE0RicvJSVib2xkR0YxRi8vJTBmb250X3N0eWxlX25hbWVHUSpIZWFkaW5nfjNGJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjFGJ0Y5LyUlc2l6ZUdRIzE0RicvJSVib2xkR0YxRi8vJTBmb250X3N0eWxlX25hbWVHUSpIZWFkaW5nfjNGJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRic=</Equation></Text-field></Title>
<Group labelreference="L10" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">-(4/3)*zeta[3]</Text-field>
</Output>
</Group>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5LyUlc2l6ZUdRIzE0RicvJSVib2xkR0YxRi8vJTBmb250X3N0eWxlX25hbWVHUSpIZWFkaW5nfjNGJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5LyUlc2l6ZUdRIzE0RicvJSVib2xkR0YxRi8vJTBmb250X3N0eWxlX25hbWVHUSpIZWFkaW5nfjNGJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRic=</Equation></Text-field></Title>
<Group labelreference="L29" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">(31/540)*Pi^4</Text-field>
</Output>
</Group>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjNGJ0Y5LyUlc2l6ZUdRIzE0RicvJSVib2xkR0YxRi8vJTBmb250X3N0eWxlX25hbWVHUSpIZWFkaW5nfjNGJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjNGJ0Y5LyUlc2l6ZUdRIzE0RicvJSVib2xkR0YxRi8vJTBmb250X3N0eWxlX25hbWVHUSpIZWFkaW5nfjNGJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRic=</Equation></Text-field></Title>
<Group labelreference="L91" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">For higher weights, the computations can be accelerated by two modfications to the code: (1) fibrate <Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVElSGxvZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJy1JI21vR0YkNi1RKCZtaW51cztGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZGLyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRlUtRiw2JVEidUYnRi9GMi1GQTYtUSIsRidGPkZEL0ZIRjFGSUZLRk1GT0ZRL0ZUUSYwLjBlbUYnL0ZXUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2Ly1GLDYlUSJ6RidGL0YyRmVuLUY7NiRRIjBGJ0Y+RmVuRjpGZW4tRkE2LVEjLi5GJ0Y+RkRGR0ZJRktGTUZPRlFGUy9GV0Zqbi1GQTYtUSIuRidGPkZERkdGSUZLRk1GT0ZRRmluRmpvRmVuRjovJStleGVjdXRhYmxlR0YxLyUwZm9udF9zdHlsZV9uYW1lR1EpMkR+SW5wdXRGJ0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXnBGYHBGPkY+LUZBNi9GQ0ZecEZgcEY+RkRGR0ZJRktGTUZPRlFGU0ZWLUYsNidGLkYvRl5wRmBwRjItRjY2Ji1GIzYqLUY7NiZGPUZecEZgcEY+RmlwLUYsNidGWkYvRl5wRmBwRjItRkE2L0ZnbkZecEZgcEY+RkRGaG5GSUZLRk1GT0ZRRmluRltvLUY2NigtRiM2L0ZhcUZlcS1GOzYmRmZvRl5wRmBwRj5GZXFGYXFGZXEtRkE2L0Zpb0ZecEZgcEY+RkRGR0ZJRktGTUZPRlFGU0Zqby1GQTYvRl1wRl5wRmBwRj5GREZHRklGS0ZNRk9GUUZpbkZqb0ZlcUZhcUZecEZgcEY+Rl5wRmBwRj5GY3BGZnBGXnBGYHBGPkZecEZgcEY+LUZBNi9RIn5GJ0ZecEZgcEY+RkRGR0ZJRktGTUZPRlFGaW5Gam9GXnBGYHBGPg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVElSGxvZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJy1JI21vR0YkNi1RKCZtaW51cztGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZGLyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRlUtRiw2JVEidUYnRi9GMi1GQTYtUSIsRidGPkZEL0ZIRjFGSUZLRk1GT0ZRL0ZUUSYwLjBlbUYnL0ZXUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2Ly1GLDYlUSJ6RidGL0YyRmVuLUY7NiRRIjBGJ0Y+RmVuRjpGZW4tRkE2LVEjLi5GJ0Y+RkRGR0ZJRktGTUZPRlFGUy9GV0Zqbi1GQTYtUSIuRidGPkZERkdGSUZLRk1GT0ZRRmluRmpvRmVuRjovJStleGVjdXRhYmxlR0YxLyUwZm9udF9zdHlsZV9uYW1lR1EpMkR+SW5wdXRGJ0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXnBGYHBGPkY+LUZBNi9GQ0ZecEZgcEY+RkRGR0ZJRktGTUZPRlFGU0ZWLUYsNidGLkYvRl5wRmBwRjItRjY2Ji1GIzYqLUY7NiZGPUZecEZgcEY+RmlwLUYsNidGWkYvRl5wRmBwRjItRkE2L0ZnbkZecEZgcEY+RkRGaG5GSUZLRk1GT0ZRRmluRltvLUY2NigtRiM2L0ZhcUZlcS1GOzYmRmZvRl5wRmBwRj5GZXFGYXFGZXEtRkE2L0Zpb0ZecEZgcEY+RkRGR0ZJRktGTUZPRlFGU0Zqby1GQTYvRl1wRl5wRmBwRj5GREZHRklGS0ZNRk9GUUZpbkZqb0ZlcUZhcUZecEZgcEY+Rl5wRmBwRj5GY3BGZnBGXnBGYHBGPkZecEZgcEY+LUZBNi9RIn5GJ0ZecEZgcEY+RkRGR0ZJRktGTUZPRlFGaW5Gam9GXnBGYHBGPg==</Equation>for <Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEidUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSJ6RidGL0YyLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZfb0ZPRjlGOUZSRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEidUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSJ6RidGL0YyLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZfb0ZPRjlGOUZSRjk=</Equation>in two stages (first with respect to <Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictSShtZmVuY2VkR0YkNiYtRiM2KC1GLDYlUSJ1RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0Y7USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ6RidGN0Y6LyUrZXhlY3V0YWJsZUdGOS8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RidGQUZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVuRmduRkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictSShtZmVuY2VkR0YkNiYtRiM2KC1GLDYlUSJ1RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0Y7USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ6RidGN0Y6LyUrZXhlY3V0YWJsZUdGOS8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RidGQUZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVuRmduRkE=</Equation>, then with respect to <Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYmLUYjNiQtSSNtaUdGJDYlUSJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnL0Y4USdub3JtYWxGJ0Y6LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUkjbW9HRiQ2LVEifkYnRjovJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkgvJSlzdHJldGNoeUdGSC8lKnN5bW1ldHJpY0dGSC8lKGxhcmdlb3BHRkgvJS5tb3ZhYmxlbGltaXRzR0ZILyUnYWNjZW50R0ZILyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGV0Y6">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYmLUYjNiQtSSNtaUdGJDYlUSJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnL0Y4USdub3JtYWxGJ0Y6LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUkjbW9HRiQ2LVEifkYnRjovJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkgvJSlzdHJldGNoeUdGSC8lKnN5bW1ldHJpY0dGSC8lKGxhcmdlb3BHRkgvJS5tb3ZhYmxlbGltaXRzR0ZILyUnYWNjZW50R0ZILyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGV0Y6</Equation>after the variable substitution <Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEidUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSJ6RidGL0YyLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZfb0ZPRjlGOS1GLDYjUSFGJ0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEidUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSJ6RidGL0YyLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZfb0ZPRjlGOS1GLDYjUSFGJ0Y5</Equation>); (2) replace the integral by explicit GPL expressions. </Text-field>
</Input>
</Group>
<Group labelreference="L32" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">-38*zeta[5]+(4/3)*Pi^2*zeta[3]</Text-field>
</Output>
</Group>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjRGJ0Y5Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjRGJ0Y5Rjk=</Equation></Text-field></Title>
<Group labelreference="L30" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">(979/5670)*Pi^6-32*zeta[3]^2</Text-field>
</Output>
</Group>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjVGJ0Y5Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjVGJ0Y5Rjk=</Equation></Text-field></Title>
<Group labelreference="L79" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">-2465*zeta[7]+(380/3)*Pi^2*zeta[5]+4*Pi^4*zeta[3]</Text-field>
</Output>
</Group>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjZGJ0Y5Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjZGJ0Y5Rjk=</Equation></Text-field></Title>
<Group labelreference="L81" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEmcHJlcDBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlMtRiw2JVEvZmlicmF0aW9uQmFzaXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSVIbG9nRidGL0YyLUZZNiQtRiM2KC1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZm8tRiw2JVEidUYnL0YwRj1GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlIvRk5RLDAuMzMzMzMzM2VtRictRlk2Ji1GIzYyLUYsNiVRInpGJ0YvRjJGXHAtRl9vNiRRIjBGJ0Y5RlxwRl5vRlxwRl5vRlxwRl5vRlxwRl5vRlxwRl5vRlxwRl5vRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5RjlGYm8tRiM2JUZnbi1GWTYkLUYjNihGXm9GYm9GaG9GXHAtRlk2Ji1GIzYyRl5vRlxwRmlwRlxwRl5vRlxwRl5vRlxwRl5vRlxwRl5vRlxwRl5vRlxwRl5vRjlGOUZccUZfcUY5RjlGOUZccC1GWTYmLUYjNiYtRiw2JUZqb0YvRjJGXHBGZnBGOUY5RlxxRl9xRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVwcmVwRidGL0YyRjUtSSZtZnJhY0dGJDYoRl5vLUYjNiUtRl9vNiRRIjNGJ0Y5Ri9GMi8lLmxpbmV0aGlja25lc3NHRmFvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRzLyUpYmV2ZWxsZWRHRj1GTy1GLDYlUSVldmFsRidGL0YyLUZZNiQtRiM2J0ZVLUZZNiQtRiM2JS1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GWTYkLUYjNiVGaXMtRlk2JC1GIzYnLUYsNiVRKHJlZ0hsb2dGJ0YvRjItRlk2JC1GIzYmRmlzLUZZNiQtRiM2J0ZkdC1GWTYkLUYjNi5GT0ZVLUZZNiQtRiM2J0Zpcy1GWTYkLUYjNigtRiw2I1EhRictRiM2JUZVLUZZNiQtRiM2JkYrRlxwRlxyRjlGOUY5RmZ2RlxwLUZZNiYtRiM2KEZgci1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZmcEZPLUZZNiQtRiM2JkZeb0Zib0ZmcEY5RjlGOUY5RlxxRl9xRjlGOUZccC1GWTYmLUYjNiRGZnBGOUY5RlxxRl9xRjlGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmVvRmdvLUkrbXVuZGVyb3ZlckdGJDYnLUY2Ni1RJiZTdW07RidGOS9GPFEmdW5zZXRGJy9GP0ZoeC9GQUYxL0ZDRmh4L0ZFRjEvRkdGMS9GSUZoeEZSL0ZOUSwwLjE2NjY2NjdlbUYnLUYjNiYtRiw2JVEiYUYnRi9GMkZjd0ZpcEY5LUYjNidGXm9GLy8lK2ZvcmVncm91bmRHUSxbMjAwLDAsMjAwXUYnLyUscGxhY2Vob2xkZXJHRjFGMkZILyUsYWNjZW50dW5kZXJHRj0tRmJ4NidGZHgtRiM2Ji1GLDYlUSJiRidGL0YyRmN3RmlwRjktRiM2JEZeb0Y5RkhGXXotRmJ4NidGZHgtRiM2Ji1GLDYlUSJjRidGL0YyRmN3RmlwRjlGZnpGSEZdei1GYng2J0ZkeC1GIzYmLUYsNiVRImRGJ0YvRjJGY3dGaXBGOUZmekZIRl16LUZieDYnRmR4LUYjNiYtRiw2JVEiZUYnRi9GMkZjd0ZpcEY5RmZ6RkhGXXotRmJ4NidGZHgtRiM2Ji1GLDYlUSJmRidGL0YyRmN3RmlwRjlGZnpGSEZdei1GWTYkLUYjNjMtRl9vNiRRIjJGJ0Y5Rk9GZ24tRlk2JC1GIzYmRmZwRlxwLUZZNiYtRiM2NUZpcEZccC1GaXI2KEZeby1GIzYlRmhcbEYvRjJGYHNGYnNGZXNGZ3NGXngtRiw2JVEiSUYnRi9GMi1GaXI2KC1GIzYkLUkmbXNxcnRHRiQ2Iy1GIzYkRl1zRjlGOUZlXWxGYHNGYnNGZXNGZ3NGXHBGY3lGXHBGY3pGXHBGXFtsRlxwRmNbbEZccEZqW2xGXHBGYVxsRjlGOUZccUZfcUY5RjlGXnhGaFxsRk9GZ24tRlk2JC1GIzYmRmZwRlxwLUZZNiYtRiM2NUZpcEZccC1GaXI2KEZeby1GIzYkRmhcbEY5RmBzRmJzRmVzRmdzLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSEZlb0Znb0ZnXWwtRmlyNihGXF5sRl1fbEZgc0Zic0Zlc0Znc0ZccEZjeUZccEZjekZccEZcW2xGXHBGY1tsRlxwRmpbbEZccEZhXGxGOUY5RlxxRl9xRjlGOUZib0ZPRmduLUZZNiQtRiM2JkZmcEZccC1GWTYmLUYjNjVGXm9GXHBGW19sRl54RmddbEZiX2xGXHBGY3lGXHBGY3pGXHBGXFtsRlxwRmNbbEZccEZqW2xGXHBGYVxsRjlGOUZccUZfcUY5RjlGZnYtRiM2J0Zib0ZPRmduLUZZNiQtRiM2JkZmcEZccC1GWTYmLUYjNjVGXm9GXHBGW19sRl9fbC1GLDYlRmldbEZbcEY5RmJfbEZccEZjeUZccEZjekZccEZcW2xGXHBGY1tsRlxwRmpbbEZccEZhXGxGOUY5RlxxRl9xRjlGOUY5RmZ2RjlGOUY5RjlGXHAtRlk2Ji1GIzYmRmZwRmN3Rl5vRjlGOUZccUZfcUY5RjlGZnZGOUY5RlxwLUZZNiYtRiM2J0Znbi1GWTYkLUYjNiZGXm9GXHAtRlk2JkZmekY5RlxxRl9xRjlGOUZjd0ZpcEY5RjlGXHFGX3FGOUY5RjlGOUY5RjlGXHAtRlk2Ji1GIzYoLUYsNiVRJXpldGFGJ0ZbcEY5LUZZNiZGXV9sRjlGXHFGX3FGY3ctRiw2JVElWmV0YUYnRltwRjktRlk2JEZdX2xGOUY5RjlGXHFGX3FGOUY5RmJyRk9GX19sLUZfbzYkUSI2RidGOS1GNjYtUSIhRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnL0ZORltjbC1GaXI2KC1GIzYoLUYsNiVGW3RGW3BGOS1GWTYkLUYjNiZGZXJGXHAtRlk2Ji1GIzYnLUYsNiVRJmRlbHRhRidGW3BGOUZkYWxGY3dGXm9GOUY5RlxxRl9xRjlGOUZeeC1GIzYlRmFjbC1GWTYkLUYjNiZGZXJGXHAtRlk2Ji1GIzYoRltkbEZkYWxGY3dGX19sRl5vRjlGOUZccUZfcUY5RjlGOUZmdkY5Rl1fbEZgc0Zic0Zlc0Zncy8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">(118547/113400)*Pi^8+672*zeta[3, 5]+160*Pi^2*zeta[3]^2-5760*zeta[3]*zeta[5]</Text-field>
</Output>
</Group>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjdGJ0Y5Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjdGJ0Y5Rjk=</Equation></Text-field></Title>
<Group labelreference="L92" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">-4480*zeta[3]^3-(974470/3)*zeta[9]+(316/9)*Pi^6*zeta[3]+798*Pi^4*zeta[5]+17255*Pi^2*zeta[7]</Text-field>
</Output>
</Group>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjhGJ0Y5Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjhGJ0Y5Rjk=</Equation></Text-field></Title>
<Group labelreference="L94" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEmcHJlcDBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlMtRiw2JVEvZmlicmF0aW9uQmFzaXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSVIbG9nRidGL0YyLUZZNiQtRiM2KC1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZm8tRiw2JVEidUYnL0YwRj1GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlIvRk5RLDAuMzMzMzMzM2VtRictRlk2Ji1GIzY2LUYsNiVRInpGJ0YvRjJGXHAtRl9vNiRRIjBGJ0Y5RlxwRl5vRlxwRl5vRlxwRl5vRlxwRl5vRlxwRl5vRlxwRl5vRlxwRl5vRlxwRl5vRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5RjlGYm8tRiM2JUZnbi1GWTYkLUYjNihGXm9GYm9GaG9GXHAtRlk2Ji1GIzY2Rl5vRlxwRmlwRlxwRl5vRlxwRl5vRlxwRl5vRlxwRl5vRlxwRl5vRlxwRl5vRlxwRl5vRlxwRl5vRjlGOUZccUZfcUY5RjlGOUZccC1GWTYmLUYjNiYtRiw2JUZqb0YvRjJGXHBGZnBGOUY5RlxxRl9xRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVwcmVwRidGL0YyRjUtSSZtZnJhY0dGJDYoRl5vLUYjNiUtRl9vNiRRIjNGJ0Y5Ri9GMi8lLmxpbmV0aGlja25lc3NHRmFvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRzLyUpYmV2ZWxsZWRHRj1GTy1GLDYlUSVldmFsRidGL0YyLUZZNiQtRiM2J0ZVLUZZNiQtRiM2JS1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GWTYkLUYjNiVGaXMtRlk2JC1GIzYnLUYsNiVRKHJlZ0hsb2dGJ0YvRjItRlk2JC1GIzYmRmlzLUZZNiQtRiM2J0ZkdC1GWTYkLUYjNjBGT0ZVLUZZNiQtRiM2J0Zpcy1GWTYkLUYjNigtRiw2I1EhRictRiM2JUZVLUZZNiQtRiM2JkYrRlxwRlxyRjlGOUY5RmZ2RlxwLUZZNiYtRiM2KEZgci1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZmcEZPLUZZNiQtRiM2JkZeb0Zib0ZmcEY5RjlGOUY5RlxxRl9xRjlGOUZccC1GWTYmLUYjNiRGZnBGOUY5RlxxRl9xRjlGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmVvRmdvLUkrbXVuZGVyb3ZlckdGJDYnLUY2Ni1RJiZTdW07RidGOS9GPFEmdW5zZXRGJy9GP0ZoeC9GQUYxL0ZDRmh4L0ZFRjEvRkdGMS9GSUZoeEZSL0ZOUSwwLjE2NjY2NjdlbUYnLUYjNiYtRiw2JVEiYUYnRi9GMkZjd0ZpcEY5LUYjNidGXm9GLy8lK2ZvcmVncm91bmRHUSxbMjAwLDAsMjAwXUYnLyUscGxhY2Vob2xkZXJHRjFGMkZILyUsYWNjZW50dW5kZXJHRj0tRmJ4NidGZHgtRiM2Ji1GLDYlUSJiRidGL0YyRmN3RmlwRjktRiM2JEZeb0Y5RkhGXXotRmJ4NidGZHgtRiM2Ji1GLDYlUSJjRidGL0YyRmN3RmlwRjlGZnpGSEZdei1GYng2J0ZkeC1GIzYmLUYsNiVRImRGJ0YvRjJGY3dGaXBGOUZmekZIRl16LUZieDYnRmR4LUYjNiYtRiw2JVEiZUYnRi9GMkZjd0ZpcEY5RmZ6RkhGXXotRmJ4NidGZHgtRiM2Ji1GLDYlUSJmRidGL0YyRmN3RmlwRjlGZnpGSEZdei1GYng2J0ZkeC1GIzYmLUYsNiVRImdGJ0YvRjJGY3dGaXBGOUZmekZIRl16LUZieDYnRmR4LUYjNiYtRiw2JVEiaEYnRi9GMkZjd0ZpcEY5RmZ6RkhGXXotRlk2JC1GIzYzLUZfbzYkUSIyRidGOUZPRmduLUZZNiQtRiM2JkZmcEZccC1GWTYmLUYjNjlGaXBGXHAtRmlyNihGXm8tRiM2JUZmXWxGL0YyRmBzRmJzRmVzRmdzRl54LUYsNiVRIklGJ0YvRjItRmlyNigtRiM2JC1JJm1zcXJ0R0YkNiMtRiM2JEZdc0Y5RjlGY15sRmBzRmJzRmVzRmdzRlxwRmN5RlxwRmN6RlxwRlxbbEZccEZjW2xGXHBGaltsRlxwRmFcbEZccEZoXGxGXHBGX11sRjlGOUZccUZfcUY5RjlGXnhGZl1sRk9GZ24tRlk2JC1GIzYmRmZwRlxwLUZZNiYtRiM2OUZpcEZccC1GaXI2KEZeby1GIzYkRmZdbEY5RmBzRmJzRmVzRmdzLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSEZlb0Znb0ZlXmwtRmlyNihGal5sRltgbEZgc0Zic0Zlc0Znc0ZccEZjeUZccEZjekZccEZcW2xGXHBGY1tsRlxwRmpbbEZccEZhXGxGXHBGaFxsRlxwRl9dbEY5RjlGXHFGX3FGOUY5RmJvRk9GZ24tRlk2JC1GIzYmRmZwRlxwLUZZNiYtRiM2OUZeb0ZccEZpX2xGXnhGZV5sRmBgbEZccEZjeUZccEZjekZccEZcW2xGXHBGY1tsRlxwRmpbbEZccEZhXGxGXHBGaFxsRlxwRl9dbEY5RjlGXHFGX3FGOUY5RmZ2LUYjNidGYm9GT0Znbi1GWTYkLUYjNiZGZnBGXHAtRlk2Ji1GIzY5Rl5vRlxwRmlfbEZdYGwtRiw2JUZnXmxGW3BGOUZgYGxGXHBGY3lGXHBGY3pGXHBGXFtsRlxwRmNbbEZccEZqW2xGXHBGYVxsRlxwRmhcbEZccEZfXWxGOUY5RlxxRl9xRjlGOUY5RmZ2RjlGOUY5RjlGXHAtRlk2Ji1GIzYmRmZwRmN3Rl5vRjlGOUZccUZfcUY5RjlGZnZGOUY5RlxwLUZZNiYtRiM2J0Znbi1GWTYkLUYjNiZGXm9GXHAtRlk2JkZmekY5RlxxRl9xRjlGOUZjd0ZpcEY5RjlGXHFGX3FGOUY5RjlGOUY5RjlGXHAtRlk2Ji1GIzYoLUYsNiVRJXpldGFGJ0ZbcEY5LUZZNiZGW2BsRjlGXHFGX3FGY3ctRiw2JVElWmV0YUYnRltwRjktRlk2JEZbYGxGOUY5RjlGXHFGX3FGOUY5RmJyRk9GXWBsLUZfbzYkUSI4RidGOS1GNjYtUSIhRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnL0ZORmljbC1GaXI2KC1GIzYoLUYsNiVGW3RGW3BGOS1GWTYkLUYjNiZGZXJGXHAtRlk2Ji1GIzYnLUYsNiVRJmRlbHRhRidGW3BGOUZiYmxGY3dGXm9GOUY5RlxxRl9xRjlGOUZeeC1GIzYlRl9kbC1GWTYkLUYjNiZGZXJGXHAtRlk2Ji1GIzYoRmlkbEZiYmxGY3dGXWBsRl5vRjlGOUZccUZfcUY5RjlGOUZmdkY5RltgbEZgc0Zic0Zlc0Zncy8lK2V4ZWN1dGFibGVHRj1GOQ==">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">53760*Pi^2*zeta[3]*zeta[5]+49200*zeta[3, 7]+(4503487/311850)*Pi^10-618480*zeta[5]^2-967680*zeta[3]*zeta[7]+1344*Pi^4*zeta[3]^2-6272*Pi^2*zeta[3, 5]</Text-field>
</Output>
</Group>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjlGJ0Y5Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjlGJ0Y5Rjk=</Equation></Text-field></Title>
<Group labelreference="L96" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEmcHJlcDBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlMtRiw2JVEvZmlicmF0aW9uQmFzaXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSVIbG9nRidGL0YyLUZZNiQtRiM2KC1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZm8tRiw2JVEidUYnL0YwRj1GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlIvRk5RLDAuMzMzMzMzM2VtRictRlk2Ji1GIzY4LUYsNiVRInpGJ0YvRjJGXHAtRl9vNiRRIjBGJ0Y5RlxwRl5vRlxwRl5vRlxwRl5vRlxwRl5vRlxwRl5vRlxwRl5vRlxwRl5vRlxwRl5vRlxwRl5vRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5RjlGYm8tRiM2JUZnbi1GWTYkLUYjNihGXm9GYm9GaG9GXHAtRlk2Ji1GIzY4Rl5vRlxwRmlwRlxwRl5vRlxwRl5vRlxwRl5vRlxwRl5vRlxwRl5vRlxwRl5vRlxwRl5vRlxwRl5vRlxwRl5vRjlGOUZccUZfcUY5RjlGOUZccC1GWTYmLUYjNiYtRiw2JUZqb0YvRjJGXHBGZnBGOUY5RlxxRl9xRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVwcmVwRidGL0YyRjUtSSZtZnJhY0dGJDYoRl5vLUYjNiUtRl9vNiRRIjNGJ0Y5Ri9GMi8lLmxpbmV0aGlja25lc3NHRmFvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRzLyUpYmV2ZWxsZWRHRj1GTy1GLDYlUSVldmFsRidGL0YyLUZZNiQtRiM2J0ZVLUZZNiQtRiM2JS1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GWTYkLUYjNiVGaXMtRlk2JC1GIzYnLUYsNiVRKHJlZ0hsb2dGJ0YvRjItRlk2JC1GIzYmRmlzLUZZNiQtRiM2J0ZkdC1GWTYkLUYjNjFGT0ZVLUZZNiQtRiM2J0Zpcy1GWTYkLUYjNigtRiw2I1EhRictRiM2JUZVLUZZNiQtRiM2JkYrRlxwRlxyRjlGOUY5RmZ2RlxwLUZZNiYtRiM2KEZgci1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZmcEZPLUZZNiQtRiM2JkZeb0Zib0ZmcEY5RjlGOUY5RlxxRl9xRjlGOUZccC1GWTYmLUYjNiRGZnBGOUY5RlxxRl9xRjlGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmVvRmdvLUkrbXVuZGVyb3ZlckdGJDYnLUY2Ni1RJiZTdW07RidGOS9GPFEmdW5zZXRGJy9GP0ZoeC9GQUYxL0ZDRmh4L0ZFRjEvRkdGMS9GSUZoeEZSL0ZOUSwwLjE2NjY2NjdlbUYnLUYjNiYtRiw2JVEiYUYnRi9GMkZjd0ZpcEY5LUYjNidGXm9GLy8lK2ZvcmVncm91bmRHUSxbMjAwLDAsMjAwXUYnLyUscGxhY2Vob2xkZXJHRjFGMkZILyUsYWNjZW50dW5kZXJHRj0tRmJ4NidGZHgtRiM2Ji1GLDYlUSJiRidGL0YyRmN3RmlwRjktRiM2JEZeb0Y5RkhGXXotRmJ4NidGZHgtRiM2Ji1GLDYlUSJjRidGL0YyRmN3RmlwRjlGZnpGSEZdei1GYng2J0ZkeC1GIzYmLUYsNiVRImRGJ0YvRjJGY3dGaXBGOUZmekZIRl16LUZieDYnRmR4LUYjNiYtRiw2JVEiZUYnRi9GMkZjd0ZpcEY5RmZ6RkhGXXotRmJ4NidGZHgtRiM2Ji1GLDYlUSJmRidGL0YyRmN3RmlwRjlGZnpGSEZdei1GYng2J0ZkeC1GIzYmLUYsNiVRImdGJ0YvRjJGY3dGaXBGOUZmekZIRl16LUZieDYnRmR4LUYjNiYtRiw2JVEiaEYnRi9GMkZjd0ZpcEY5RmZ6RkhGXXotRmJ4NidGZHgtRiM2Ji1GLDYlUSJpRidGL0YyRmN3RmlwRjlGZnpGSEZdei1GWTYkLUYjNjMtRl9vNiRRIjJGJ0Y5Rk9GZ24tRlk2JC1GIzYmRmZwRlxwLUZZNiYtRiM2O0ZpcEZccC1GaXI2KEZeby1GIzYlRl1ebEYvRjJGYHNGYnNGZXNGZ3NGXngtRiw2JVEiSUYnRi9GMi1GaXI2KC1GIzYkLUkmbXNxcnRHRiQ2Iy1GIzYkRl1zRjlGOUZqXmxGYHNGYnNGZXNGZ3NGXHBGY3lGXHBGY3pGXHBGXFtsRlxwRmNbbEZccEZqW2xGXHBGYVxsRlxwRmhcbEZccEZfXWxGXHBGZl1sRjlGOUZccUZfcUY5RjlGXnhGXV5sRk9GZ24tRlk2JC1GIzYmRmZwRlxwLUZZNiYtRiM2O0ZpcEZccC1GaXI2KEZeby1GIzYkRl1ebEY5RmBzRmJzRmVzRmdzLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSEZlb0Znb0ZcX2wtRmlyNihGYV9sRmJgbEZgc0Zic0Zlc0Znc0ZccEZjeUZccEZjekZccEZcW2xGXHBGY1tsRlxwRmpbbEZccEZhXGxGXHBGaFxsRlxwRl9dbEZccEZmXWxGOUY5RlxxRl9xRjlGOUZib0ZPRmduLUZZNiQtRiM2JkZmcEZccC1GWTYmLUYjNjtGXm9GXHBGYGBsRl54RlxfbEZnYGxGXHBGY3lGXHBGY3pGXHBGXFtsRlxwRmNbbEZccEZqW2xGXHBGYVxsRlxwRmhcbEZccEZfXWxGXHBGZl1sRjlGOUZccUZfcUY5RjlGZnYtRiM2J0Zib0ZPRmduLUZZNiQtRiM2JkZmcEZccC1GWTYmLUYjNjtGXm9GXHBGYGBsRmRgbC1GLDYlRl5fbEZbcEY5RmdgbEZccEZjeUZccEZjekZccEZcW2xGXHBGY1tsRlxwRmpbbEZccEZhXGxGXHBGaFxsRlxwRl9dbEZccEZmXWxGOUY5RlxxRl9xRjlGOUY5RmZ2RjlGOUY5RjlGXHAtRlk2Ji1GIzYmRmZwRmN3Rl5vRjlGOUZccUZfcUY5RjlGZnZGOUY5RlxwLUZZNiYtRiM2J0Znbi1GWTYkLUYjNiZGXm9GXHAtRlk2JkZmekY5RlxxRl9xRjlGOUZjd0ZpcEY5RjlGXHFGX3FGOUY5RjlGOUY5RjlGXHAtRlk2Ji1GIzYoLUYsNiVRJXpldGFGJ0ZbcEY5LUZZNiZGYmBsRjlGXHFGX3FGY3ctRiw2JVElWmV0YUYnRltwRjktRlk2JEZiYGxGOUY5RjlGXHFGX3FGOUY5RmJyRk9GZGBsLUZfbzYkUSI5RidGOS1GNjYtUSIhRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnL0ZORmBkbC1GaXI2KC1GIzYoLUYsNiVGW3RGW3BGOS1GWTYkLUYjNiZGZXJGXHAtRlk2Ji1GIzYnLUYsNiVRJmRlbHRhRidGW3BGOUZpYmxGY3dGXm9GOUY5RlxxRl9xRjlGOUZeeC1GIzYlRmZkbC1GWTYkLUYjNiZGZXJGXHAtRlk2Ji1GIzYoRmBlbEZpYmxGY3dGZGBsRl5vRjlGOUZccUZfcUY5RjlGOUZmdkY5RmJgbEZgc0Zic0Zlc0Zncy8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEmcHJlcDBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlMtRiw2JVEvZmlicmF0aW9uQmFzaXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSVIbG9nRidGL0YyLUZZNiQtRiM2Jy1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZm8tRiw2JVEidUYnL0YwRj1GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlIvRk5RLDAuMzMzMzMzM2VtRictRlk2Ji1GIzY3LUYsNiVRInpGJ0YvRjJGXHAtRl9vNiRRIjBGJ0Y5RlxwRl5vRlxwRl5vRlxwRl5vRlxwRl5vRlxwRl5vRlxwRl5vRlxwRl5vRlxwRl5vRlxwRl5vRjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUZiby1GIzYkRmduLUZZNiQtRiM2J0Zeb0Zib0Zob0ZccC1GWTYmLUYjNjdGXm9GXHBGaXBGXHBGXm9GXHBGXm9GXHBGXm9GXHBGXm9GXHBGXm9GXHBGXm9GXHBGXm9GXHBGXm9GXHBGXm9GOUZccUZfcUY5RlxwLUZZNiYtRiM2JS1GLDYlRmpvRi9GMkZccEZmcEY5RlxxRl9xRjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVElcHJlcEYnRi9GMkY1LUkmbWZyYWNHRiQ2KEZeby1GIzYjLUZfbzYkUSIzRidGOS8lLmxpbmV0aGlja25lc3NHRmFvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRzLyUpYmV2ZWxsZWRHRj1GTy1GLDYlUSVldmFsRidGL0YyLUZZNiQtRiM2JkZVLUZZNiQtRiM2JC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GWTYkLUYjNiRGaXMtRlk2JC1GIzYmLUYsNiVRKHJlZ0hsb2dGJ0YvRjItRlk2JC1GIzYlRmlzLUZZNiQtRiM2JkZkdC1GWTYkLUYjNjBGT0ZVLUZZNiQtRiM2JkZpcy1GWTYkLUYjNictRiw2I1EhRictRiM2JEZVLUZZNiQtRiM2JUYrRlxwRlxyRjlGZnZGXHAtRlk2Ji1GIzYnRmByLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmZwRk8tRlk2JC1GIzYlRl5vRmJvRmZwRjlGOUZccUZfcUY5RlxwLUZZNiYtRiM2I0ZmcEY5RlxxRl9xRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZlb0Znby1JK211bmRlcm92ZXJHRiQ2Jy1GNjYtUSYmU3VtO0YnRjkvRjxRJnVuc2V0RicvRj9GaHgvRkFGMS9GQ0ZoeC9GRUYxL0ZHRjEvRklGaHhGUi9GTlEsMC4xNjY2NjY3ZW1GJy1GIzYlLUYsNiVRImFGJ0YvRjJGY3dGaXAtRiM2I0Zeb0ZILyUsYWNjZW50dW5kZXJHRj0tRmJ4NidGZHgtRiM2JS1GLDYlUSJiRidGL0YyRmN3RmlwRmZ5RkhGaHktRmJ4NidGZHgtRiM2JS1GLDYlUSJjRidGL0YyRmN3RmlwRmZ5RkhGaHktRmJ4NidGZHgtRiM2JS1GLDYlUSJkRidGL0YyRmN3RmlwRmZ5RkhGaHktRmJ4NidGZHgtRiM2JS1GLDYlUSJlRidGL0YyRmN3RmlwRmZ5RkhGaHktRmJ4NidGZHgtRiM2JS1GLDYlUSJmRidGL0YyRmN3RmlwRmZ5RkhGaHktRmJ4NidGZHgtRiM2JS1GLDYlUSJnRidGL0YyRmN3RmlwRmZ5RkhGaHktRmJ4NidGZHgtRiM2JS1GLDYlUSJoRidGL0YyRmN3RmlwRmZ5RkhGaHktRmJ4NidGZHgtRiM2JS1GLDYlUSJpRidGL0YyRmN3RmlwRmZ5RkhGaHktRlk2JC1GIzYyLUZfbzYkUSIyRidGOUZPRmduLUZZNiQtRiM2JUZmcEZccC1GWTYmLUYjNjpGaXBGXHAtRmlyNihGXm8tRiM2I0ZmXWxGYHNGYnNGZXNGZ3NGXngtRiw2JVEiSUYnRi9GMi1GaXI2KC1GIzYjLUkmbXNxcnRHRiQ2I0Zbc0ZjXmxGYHNGYnNGZXNGZ3NGXHBGY3lGXHBGXnpGXHBGZXpGXHBGXFtsRlxwRmNbbEZccEZqW2xGXHBGYVxsRlxwRmhcbEZccEZfXWxGOUZccUZfcUY5Rl54RmZdbEZPRmduLUZZNiQtRiM2JUZmcEZccC1GWTYmLUYjNjpGaXBGXHBGYV5sLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSEZlb0Znb0ZlXmxGaF5sRlxwRmN5RlxwRl56RlxwRmV6RlxwRlxbbEZccEZjW2xGXHBGaltsRlxwRmFcbEZccEZoXGxGXHBGX11sRjlGXHFGX3FGOUZib0ZPRmduLUZZNiQtRiM2JUZmcEZccC1GWTYmLUYjNjpGXm9GXHBGYV5sRl54RmVebEZoXmxGXHBGY3lGXHBGXnpGXHBGZXpGXHBGXFtsRlxwRmNbbEZccEZqW2xGXHBGYVxsRlxwRmhcbEZccEZfXWxGOUZccUZfcUY5RmZ2LUYjNiZGYm9GT0Znbi1GWTYkLUYjNiVGZnBGXHAtRlk2Ji1GIzY6Rl5vRlxwRmFebEZnX2wtRiw2JUZnXmxGW3BGOUZoXmxGXHBGY3lGXHBGXnpGXHBGZXpGXHBGXFtsRlxwRmNbbEZccEZqW2xGXHBGYVxsRlxwRmhcbEZccEZfXWxGOUZccUZfcUY5RmZ2RjlGOUZccC1GWTYmLUYjNiVGZnBGY3dGXm9GOUZccUZfcUY5RmZ2RjlGXHAtRlk2Ji1GIzYmRmduLUZZNiQtRiM2JUZeb0ZccC1GWTYmRmZ5RjlGXHFGX3FGOUZjd0ZpcEY5RlxxRl9xRjlGOUY5RlxwLUZZNiYtRiM2Jy1GLDYlUSV6ZXRhRidGW3BGOS1GWTYmRmNebEY5RlxxRl9xRmN3LUYsNiVRJVpldGFGJ0ZbcEY5LUZZNiRGY15sRjlGOUZccUZfcUY5RmJyRk9GZ19sLUZfbzYkUSI5RidGOS1GNjYtUSIhRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnL0ZORmFjbC1GaXI2KC1GIzYnLUYsNiVGW3RGW3BGOS1GWTYkLUYjNiVGZXJGXHAtRlk2Ji1GIzYmLUYsNiVRJmRlbHRhRidGW3BGOUZqYWxGY3dGXm9GOUZccUZfcUY5Rl54LUYjNiRGZ2NsLUZZNiQtRiM2JUZlckZccC1GWTYmLUYjNidGYWRsRmphbEZjd0ZnX2xGXm9GOUZccUZfcUY5RmZ2RmNebEZgc0Zic0Zlc0Zncw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">677376*zeta[3, 3, 5]-126749259*zeta[11]+53760*Pi^2*zeta[3]^3+(9356/15)*Pi^8*zeta[3]+10216*Pi^6*zeta[5]+(1044666/5)*Pi^4*zeta[7]+8978200*Pi^2*zeta[9]-2903040*zeta[3]^2*zeta[5]</Text-field>
</Output>
</Group>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIzEwRidGOUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIzEwRidGOUY5</Equation></Text-field></Title>
<Group labelreference="L117" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="prep0 := fibrationBasis(Hlog(1-u, [z, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1])-Hlog(1-u, [1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]), [u, z]); -1; prep := (1/3)*(eval(fibrationBasis(simplify(eval(regHlog(eval(simplify(fibrationBasis(eval(fibrationBasis(prep0, [u, z]), [u = z*(1-z)]), [z])+sum(sum(sum(sum(sum(sum(sum(sum(sum(sum(2*Hlog(z, [0, 1/2+I*((1/2)*sqrt(3)), a, b, c, d, e, f, g, h, i, j])+2*Hlog(z, [0, 1/2-I*((1/2)*sqrt(3)), a, b, c, d, e, f, g, h, i, j])-Hlog(z, [1, 1/2+I*((1/2)*sqrt(3)), a, b, c, d, e, f, g, h, i, j])-Hlog(z, [1, 1/2-I*((1/2)*sqrt(3)), a, b, c, d, e, f, g, h, i, j]), j = 0 .. 1), i = 0 .. 1), h = 0 .. 1), g = 0 .. 1), f = 0 .. 1), e = 0 .. 1), d = 0 .. 1), c = 0 .. 1), b = 0 .. 1), a = 0 .. 1)), [z = 1])), [Hlog(1, [1]) = 0]))), [zeta[2] = Zeta(2)])); -1; -factorial(10)*((eval(prep, [delta[1] = 1])+eval(prep, [delta[1] = -1]))*(1/2))" display="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">Qyc+SSZwcmVwMEc2Ii1JL2ZpYnJhdGlvbkJhc2lzR0YlNiQsJi1JJUhsb2dHRiU2JCwmIiIiRi5JInVHRiUhIiI3LkkiekdGJSIiIUYuRi5GLkYuRi5GLkYuRi5GLkYuRi4tRis2JEYtNy5GLkYzRi5GLkYuRi5GLkYuRi5GLkYuRi5GMDckRi9GMkYwPkklcHJlcEdGJSwkLUklZXZhbEclKnByb3RlY3RlZEc2JC1GJzYjLUkpc2ltcGxpZnlHRiU2Iy1GPDYkLUkocmVnSGxvZ0dGJTYjLUY8NiQtRkI2IywmLUYnNiQtRjw2JC1GJzYkRiRGNzcjL0YvKiZGMkYuLCZGLkYuRjJGMEYuNyNGMkYuLUkkc3VtR0YlNiQtRlo2JC1GWjYkLUZaNiQtRlo2JC1GWjYkLUZaNiQtRlo2JC1GWjYkLUZaNiQsKi1GKzYkRjI3LkYzLCYjRi4iIiNGLi1JIipHRj02JF4jRi4sJC1JJXNxcnRHNiRGPUkoX3N5c2xpYkdGJTYjIiIkRl1wRi5JImFHRiVJImJHRiVJImNHRiVJImRHRiVJImVHRiVJImZHRiVJImdHRiVJImhHRiVJImlHRiVJImpHRiVGXnAtRis2JEYyNy5GMywmRl1wRi5GX3BGMEZqcEZbcUZccUZdcUZecUZfcUZgcUZhcUZicUZjcUZecC1GKzYkRjI3LkYuRlxwRmpwRltxRlxxRl1xRl5xRl9xRmBxRmFxRmJxRmNxRjAtRis2JEYyNy5GLkZncUZqcEZbcUZccUZdcUZecUZfcUZgcUZhcUZicUZjcUYwL0ZjcTtGM0YuL0ZicUZfci9GYXFGX3IvRmBxRl9yL0ZfcUZfci9GXnFGX3IvRl1xRl9yL0ZccUZfci9GW3FGX3IvRmpwRl9yRi43Iy9GMkYuNyMvLUYrNiRGLjcjRi5GMzcjLyZJJXpldGFHRiU2I0ZecC1JJVpldGFHRmZwRmRzI0YuRmlwRjAsJComLUkqZmFjdG9yaWFsR0Y9NiMiIzVGLi1GYHA2JCwmLUY8NiRGOTcjLyZJJmRlbHRhR0YlNiNGLkYuRi4tRjw2JEY5NyMvRmV0RjBGLkZdcEYuRjA=</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">33700800*zeta[3, 9]-2150400*zeta[3]^4+6451200*zeta[1, 1, 4, 6]-202585600*zeta[3]*zeta[9]-398563200*zeta[5]*zeta[7]+(1085380171/2211300)*Pi^12+40640*Pi^6*zeta[3]^2+5514000*Pi^2*zeta[5]^2-3963600*Pi^2*zeta[3, 7]-192192*Pi^4*zeta[3, 5]+761600*Pi^4*zeta[3]*zeta[5]+3763200*Pi^2*zeta[3]*zeta[7]</Text-field>
</Output>
</Group>
</Section>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2"><Equation executable="false" style="Heading 2" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JlEic0YnLyUlYm9sZEdRJmZhbHNlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEiPUYnRi8vRjZRJ25vcm1hbEYnLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1JI21uR0YkNiVRIjRGJ0YvRjxGL0Y8">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JlEic0YnLyUlYm9sZEdRJmZhbHNlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEiPUYnRi8vRjZRJ25vcm1hbEYnLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1JI21uR0YkNiVRIjRGJ0YvRjxGL0Y8</Equation></Text-field></Title>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3"><Equation executable="false" style="Heading 3" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2J1EibkYnLyUlc2l6ZUdRIzEyRicvJSVib2xkR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKDJEfk1hdGhGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYxUSI9RidGL0YyLyUnaXRhbGljR0Y0RjUvRjlRJ25vcm1hbEYnLyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGUy1JI21uR0YkNihRIjBGJ0YvRjJGP0Y1RkFGMkY/RkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2J1EibkYnLyUlc2l6ZUdRIzEyRicvJSVib2xkR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKDJEfk1hdGhGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYxUSI9RidGL0YyLyUnaXRhbGljR0Y0RjUvRjlRJ25vcm1hbEYnLyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGUy1JI21uR0YkNihRIjBGJ0YvRjJGP0Y1RkFGMkY/RkE=</Equation></Text-field></Title>
<Group labelreference="L20" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">(17/3240)*Pi^4</Text-field>
</Output>
</Group>
<Group labelreference="L97" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">(17/3240)*Pi^4</Text-field>
</Output>
</Group>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjFGJ0Y5LyUlc2l6ZUdRIzE0RicvJSVib2xkR0YxRi8vJTBmb250X3N0eWxlX25hbWVHUSpIZWFkaW5nfjNGJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjFGJ0Y5LyUlc2l6ZUdRIzE0RicvJSVib2xkR0YxRi8vJTBmb250X3N0eWxlX25hbWVHUSpIZWFkaW5nfjNGJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRic=</Equation></Text-field></Title>
<Group labelreference="L38" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">-(22/9)*zeta[5]</Text-field>
</Output>
</Group>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5LyUlc2l6ZUdRIzE0RicvJSVib2xkR0YxRi8vJTBmb250X3N0eWxlX25hbWVHUSpIZWFkaW5nfjNGJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5LyUlc2l6ZUdRIzE0RicvJSVib2xkR0YxRi8vJTBmb250X3N0eWxlX25hbWVHUSpIZWFkaW5nfjNGJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRic=</Equation></Text-field></Title>
<Group labelreference="L60" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">(439/29160)*Pi^6</Text-field>
</Output>
</Group>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjNGJ0Y5LyUlc2l6ZUdRIzE0RicvJSVib2xkR0YxRi8vJTBmb250X3N0eWxlX25hbWVHUSpIZWFkaW5nfjNGJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjNGJ0Y5LyUlc2l6ZUdRIzE0RicvJSVib2xkR0YxRi8vJTBmb250X3N0eWxlX25hbWVHUSpIZWFkaW5nfjNGJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRic=</Equation></Text-field></Title>
<Group labelreference="L63" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">-(1423/12)*zeta[7]+(22/9)*Pi^2*zeta[5]</Text-field>
</Output>
</Group>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjRGJ0Y5LyUlc2l6ZUdRIzE0RicvJSVib2xkR0YxRi8vJTBmb250X3N0eWxlX25hbWVHUSpIZWFkaW5nfjNGJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjRGJ0Y5LyUlc2l6ZUdRIzE0RicvJSVib2xkR0YxRi8vJTBmb250X3N0eWxlX25hbWVHUSpIZWFkaW5nfjNGJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRic=</Equation></Text-field></Title>
<Group labelreference="L99" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">(752537/10206000)*Pi^8+(352/15)*zeta[3, 5]</Text-field>
</Output>
</Group>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjVGJ0Y5LyUlc2l6ZUdRIzE0RicvJSVib2xkR0YxRi8vJTBmb250X3N0eWxlX25hbWVHUSpIZWFkaW5nfjNGJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjVGJ0Y5LyUlc2l6ZUdRIzE0RicvJSVib2xkR0YxRi8vJTBmb250X3N0eWxlX25hbWVHUSpIZWFkaW5nfjNGJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRic=</Equation></Text-field></Title>
<Group labelreference="L101" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEmcHJlcDBGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RidGMi8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRjEvJSpzeW1tZXRyaWNHRjEvJShsYXJnZW9wR0YxLyUubW92YWJsZWxpbWl0c0dGMS8lJ2FjY2VudEdGMS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkktSSZtZnJhY0dGJDYoLUYjNiMtSSNtbkdGJDYkUSIxRidGMi1GIzYjLUZSNiRRIjlGJ0YyLyUubGluZXRoaWNrbmVzc0dGVC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zobi8lKWJldmVsbGVkR0YxLUY2Ni1RIn5GJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRJjAuMGVtRicvRktGYW8tSShtZmVuY2VkR0YkNiQtRiM2OC1GUjYkUSI3RidGMkZdby1GLDYlUSVIbG9nRicvRjBRJXRydWVGJy9GM1EnaXRhbGljRictRmRvNiQtRiM2J0ZRLUY2Ni1RKCZtaW51cztGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGanAtRiw2JVEidUYnRi9GMi1GNjYtUSIsRidGMkY5L0Y8Rl9wRj1GP0ZBRkNGRUZgby9GS1EsMC4zMzMzMzMzZW1GJy1GZG82Ji1GIzYzLUYsNiVRInpGJ0YvRjJGX3FGUUZfcUZRRl9xLUZSNiRRIjBGJ0YyRl9xRlFGX3FGUUZfcUZRRl9xRlFGX3FGUUYyLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjJGZnAtRlI2JFEiMkYnRjJGXW9GW3AtRmRvNiQtRiM2J0ZRRmZwRlxxRl9xLUZkbzYmLUYjNjNGaXFGX3FGaXFGX3FGUUZfcUZcckZfcUZRRl9xRlFGX3FGUUZfcUZRRl9xRlFGMkZfckZickYyRmZwRl1vRltwLUZkbzYkLUYjNihGUUZmcEZccUZfcS1GZG82Ji1GIzYzRmlxRl9xRlFGX3FGaXFGX3FGXHJGX3FGUUZfcUZRRl9xRlFGX3FGUUZfcUZRRjJGX3JGYnJGXW9GMkZmcEZdb0ZbcC1GZG82JC1GIzYoRlFGZnBGXHFGX3EtRmRvNiYtRiM2M0ZRRl9xLUYsNiVGW3JGXnBGYHBGX3FGUUZfcUZcckZfcUZRRl9xRlFGX3FGUUZfcUZRRl9xRlFGMkZfckZickZdb0YyRmZwLUZSNiRRIjNGJ0YyRl1vRltwLUZkbzYkLUYjNidGUUZmcEZccUZfcS1GZG82Ji1GIzYzRlFGX3FGUUZfcUZRRl9xRlxyRl9xRlFGX3FGUUZfcUZRRl9xRlFGX3FGUUYyRl9yRmJyRjJGMi1GNjYtUSI6RidGMkY5RjtGPUY/RkFGQ0ZFRkdGSi1GLDYlUSVwcmVwRidGL0YyRjUtRiw2JVEvZmlicmF0aW9uQmFzaXNGJ0YvRjItRmRvNiQtRiM2JS1GLDYlUSVldmFsRidGXnBGYHAtRmRvNiQtRiM2Ji1GLDYlUShyZWdIbG9nRidGXnBGYHAtRmRvNiQtRiM2JEZqdS1GZG82JC1GIzYnRl1vLUYsNiVRKXNpbXBsaWZ5RidGXnBGYHAtRmRvNiQtRiM2MS1GLDYlRmV1Rl5wRmBwLUZkbzYkLUYjNiZGanUtRmRvNiQtRiM2JkZjdy1GZG82JC1GIzYlLUYsNiVGLkZecEZgcEZfcS1GZG82Ji1GIzYlLUYsNiVGXnFGXnBGYHBGX3FGYHRGMkZfckZickYyRl9xLUZkbzYmLUYjNidGZ3gtRjY2LVEiPUYnRjJGOUY7Rj1GP0ZBRkNGRUZHRkpGYHRGXW8tRmRvNiQtRiM2JUZRRmZwRmB0RjJGMkZfckZickYyRl9xLUZkbzYmLUYjNiNGYHRGMkZfckZickYyLUY2Ni1RIitGJ0YyRjlGO0Y9Rj9GQUZDRkVGaXBGW3EtRk02KEZRLUYjNiNGYnRGWkZmbkZpbkZbby1JK211bmRlcm92ZXJHRiQ2Jy1GNjYtUSYmU3VtO0YnRjIvRjpRJnVuc2V0RicvRjxGZnovRj5GX3AvRkBGZnovRkJGX3AvRkRGX3AvRkZGZnpGYG8vRktRLDAuMTY2NjY2N2VtRictRiM2JS1GLDYlUSJhRidGXnBGYHBGXXlGXHJGT0ZFLyUsYWNjZW50dW5kZXJHRjEtRmB6NidGYnotRiM2JS1GLDYlUSJiRidGXnBGYHBGXXlGXHJGT0ZFRmRbbC1GYHo2J0Ziei1GIzYlLUYsNiVRImNGJ0ZecEZgcEZdeUZcckZPRkVGZFtsLUZgejYnRmJ6LUYjNiUtRiw2JVEiZEYnRl5wRmBwRl15RlxyRk9GRUZkW2wtRmB6NidGYnotRiM2JS1GLDYlUSJlRidGXnBGYHBGXXlGXHJGT0ZFRmRbbC1GYHo2J0Ziei1GIzYlLUYsNiVRImZGJ0ZecEZgcEZdeUZcckZPRkVGZFtsLUZgejYnRmJ6LUYjNiUtRiw2JVEiZ0YnRl5wRmBwRl15RlxyRk9GRUZkW2wtRmRvNiQtRiM2M0Zdb0ZbcC1GZG82JC1GIzYlRmB0Rl9xLUZkbzYmLUYjNjZGXHJGX3FGYVtsRl9xRmpbbEZfcS1GTTYoRlEtRiM2I0ZlckZaRmZuRmluRltvRmh5LUYsNiVRIklGJ0ZecEZgcC1GTTYoLUYjNiMtSSZtc3FydEdGJDYjRl16Rl5fbEZaRmZuRmluRltvRl9xRmFcbEZfcUZoXGxGX3FGX11sRl9xRmZdbEZfcUZdXmxGMkZfckZickYyRmh5Rl1vRltwLUZkbzYkLUYjNiVGYHRGX3EtRmRvNiYtRiM2NkZcckZfcUZhW2xGX3FGaltsRl9xRlxfbC1GNjYtUSomdW1pbnVzMDtGJ0YyRjlGO0Y9Rj9GQUZDRkVGaXBGW3FGYF9sRmNfbEZfcUZhXGxGX3FGaFxsRl9xRl9dbEZfcUZmXWxGX3FGXV5sRjJGX3JGYnJGMkZmcEZlckZdb0ZbcC1GZG82JC1GIzYlRmB0Rl9xLUZkbzYmLUYjNjZGUUZfcUZhW2xGX3FGaltsRl9xRlxfbEZoeUZgX2xGY19sRl9xRmFcbEZfcUZoXGxGX3FGX11sRl9xRmZdbEZfcUZdXmxGMkZfckZickYyRmZwRmVyRl1vRltwLUZkbzYkLUYjNiVGYHRGX3EtRmRvNiYtRiM2NkZRRl9xRmFbbEZfcUZqW2xGX3FGXF9sRmJgbC1GLDYlRmJfbEYvRjJGY19sRl9xRmFcbEZfcUZoXGxGX3FGX11sRl9xRmZdbEZfcUZdXmxGMkZfckZickYyRjJGZnBGY3ctRmRvNiQtRiM2JkZqdS1GZG82JC1GIzYmRmF2LUZkbzYkLUYjNiRGanUtRmRvNiQtRiM2J0Zdb0Zjdy1GZG82JC1GIzYlRitGX3FGY3hGMkZfcS1GZG82Ji1GIzYnRmd4Rl15RlFGZnBGYHRGMkZfckZickYyRjJGX3EtRmRvNiYtRiM2J0ZbcC1GZG82JC1GIzYoRlFGYmBsRmB0Rl9xRl1vLUZkbzYmLUYjNiVGUUZiYGxGYHRGMkZfckZickYyRl15RltwLUZkbzYkLUYjNiVGYHRGX3EtRmRvNiZGT0YyRl9yRmJyRjJGMkZfckZickYyRl9xRmR5RjJGMkZfcS1GZG82Ji1GIzYlRmB0Rl15RlFGMkZfckZickYyRjJGX3EtRmRvNiYtRiM2Ji1GLDYlRl1wRi9GMi1GZG82JC1GIzYlRlFGX3FGX2RsRjJGXXlGXHJGMkZfckZickYyLUYsNiNRIUYnRjJGXW9GXXVGXW9GYmBsLUZSNiRRIjVGJ0YyLUY2Ni1RIiFGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMTExMTExMWVtRicvRktGaWVsLUZNNigtRiM2JUZdb0ZqdS1GZG82JC1GIzYpRmp1LUZkbzYkLUYjNiUtRiw2JUZidUZecEZgcEZfcS1GZG82Ji1GIzYmLUYsNiVRJmRlbHRhRidGL0YyRl9kbEZdeUZRRjJGX3JGYnJGMkZoeUZqdS1GZG82JC1GIzYlRmdmbEZfcS1GZG82Ji1GIzYnRl1nbEZfZGxGXXlGYmBsRlFGMkZfckZickYyRl9xLUZkbzYmLUYjNictRiw2JVElemV0YUYnRi9GMi1GZG82JkZeX2xGMkZfckZickZdeS1GLDYlUSVaZXRhRidGL0YyLUZkbzYkRl5fbEYyRjJGX3JGYnJGMkZeX2xGWkZmbkZpbkZbbw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">-(283010/27)*zeta[9]+(22/3)*Pi^4*zeta[5]+(7115/18)*Pi^2*zeta[7]</Text-field>
</Output>
</Group>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjZGJ0Y5LyUlc2l6ZUdRIzE0RicvJSVib2xkR0YxRi8vJTBmb250X3N0eWxlX25hbWVHUSpIZWFkaW5nfjNGJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjZGJ0Y5LyUlc2l6ZUdRIzE0RicvJSVib2xkR0YxRi8vJTBmb250X3N0eWxlX25hbWVHUSpIZWFkaW5nfjNGJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRic=</Equation></Text-field></Title>
<Group labelreference="L103" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEmcHJlcDBGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RidGMi8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRjEvJSpzeW1tZXRyaWNHRjEvJShsYXJnZW9wR0YxLyUubW92YWJsZWxpbWl0c0dGMS8lJ2FjY2VudEdGMS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkktSSZtZnJhY0dGJDYoLUYjNiQtSSNtbkdGJDYkUSIxRidGMkYyLUYjNiQtRlI2JFEiOUYnRjJGMi8lLmxpbmV0aGlja25lc3NHRlQvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaG4vJSliZXZlbGxlZEdGMS1GNjYtUSJ+RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRmFvLUkobWZlbmNlZEdGJDYkLUYjNjotRlI2JFEiN0YnRjJGXW8tRiw2JVElSGxvZ0YnL0YwUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUZkbzYkLUYjNihGUS1GNjYtUSgmbWludXM7RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRmpwLUYsNiVRInVGJ0YvRjItRjY2LVEiLEYnRjJGOS9GPEZfcEY9Rj9GQUZDRkVGYG8vRktRLDAuMzMzMzMzM2VtRictRmRvNiYtRiM2Ni1GLDYlUSJ6RidGL0YyRl9xRlFGX3FGUUZfcS1GUjYkUSIwRidGMkZfcUZRRl9xRlFGX3FGUUZfcUZRRl9xRlFGX3FGUUYyRjIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGMkYyRmZwLUZSNiRRIjJGJ0YyRl1vRltwLUZkbzYkLUYjNihGUUZmcEZccUZfcS1GZG82Ji1GIzY2RmlxRl9xRmlxRl9xRlFGX3FGXHJGX3FGUUZfcUZRRl9xRlFGX3FGUUZfcUZRRl9xRlFGMkYyRl9yRmJyRjJGMkZmcEZdb0ZbcC1GZG82JC1GIzYpRlFGZnBGXHFGX3EtRmRvNiYtRiM2NkZpcUZfcUZRRl9xRmlxRl9xRlxyRl9xRlFGX3FGUUZfcUZRRl9xRlFGX3FGUUZfcUZRRjJGMkZfckZickZdb0YyRjJGZnBGXW9GW3AtRmRvNiQtRiM2KUZRRmZwRlxxRl9xLUZkbzYmLUYjNjZGUUZfcS1GLDYlRltyRl5wRmBwRl9xRlFGX3FGXHJGX3FGUUZfcUZRRl9xRlFGX3FGUUZfcUZRRl9xRlFGMkYyRl9yRmJyRl1vRjJGMkZmcC1GUjYkUSIzRidGMkZdb0ZbcC1GZG82JC1GIzYpRlFGZnBGXHFGX3EtRmRvNiYtRiM2NkZRRl9xRlFGX3FGUUZfcUZcckZfcUZRRl9xRlFGX3FGUUZfcUZRRl9xRlFGX3FGUUYyRjJGX3JGYnIvJStleGVjdXRhYmxlR0YxRjJGMkZddUYyRjItRjY2LVEiOkYnRjJGOUY7Rj1GP0ZBRkNGRUZHRkotRiw2JVElcHJlcEYnRi9GMkY1LUYsNiVRL2ZpYnJhdGlvbkJhc2lzRidGL0YyLUZkbzYkLUYjNiYtRiw2JVElZXZhbEYnRl5wRmBwLUZkbzYkLUYjNictRiw2JVEocmVnSGxvZ0YnRl5wRmBwLUZkbzYkLUYjNiVGXHYtRmRvNiQtRiM2KEZdby1GLDYlUSlzaW1wbGlmeUYnRl5wRmBwLUZkbzYkLUYjNjMtRiw2JUZndUZecEZgcC1GZG82JC1GIzYnRlx2LUZkbzYkLUYjNidGZXctRmRvNiQtRiM2Ji1GLDYlRi5GXnBGYHBGX3EtRmRvNiYtRiM2Ji1GLDYlRl5xRl5wRmBwRl9xRmB0RjJGMkZfckZickYyRjJGX3EtRmRvNiYtRiM2KEZpeC1GNjYtUSI9RidGMkY5RjtGPUY/RkFGQ0ZFRkdGSkZgdEZdby1GZG82JC1GIzYmRlFGZnBGYHRGMkYyRjJGMkZfckZickYyRjJGX3EtRmRvNiYtRiM2JEZgdEYyRjJGX3JGYnJGMkYyLUY2Ni1RIitGJ0YyRjlGO0Y9Rj9GQUZDRkVGaXBGW3EtRk02KEZRLUYjNiRGYnRGMkZaRmZuRmluRltvLUkrbXVuZGVyb3ZlckdGJDYnLUY2Ni1RJiZTdW07RidGMi9GOlEmdW5zZXRGJy9GPEZoei9GPkZfcC9GQEZoei9GQkZfcC9GREZfcC9GRkZoekZgby9GS1EsMC4xNjY2NjY3ZW1GJy1GIzYmLUYsNiVRImFGJ0ZecEZgcEZfeUZcckYyRk9GRS8lLGFjY2VudHVuZGVyR0YxLUZiejYnRmR6LUYjNiYtRiw2JVEiYkYnRl5wRmBwRl95RlxyRjJGT0ZFRmZbbC1GYno2J0Zkei1GIzYmLUYsNiVRImNGJ0ZecEZgcEZfeUZcckYyRk9GRUZmW2wtRmJ6NidGZHotRiM2Ji1GLDYlUSJkRidGXnBGYHBGX3lGXHJGMkZPRkVGZltsLUZiejYnRmR6LUYjNiYtRiw2JVEiZUYnRl5wRmBwRl95RlxyRjJGT0ZFRmZbbC1GYno2J0Zkei1GIzYmLUYsNiVRImZGJ0ZecEZgcEZfeUZcckYyRk9GRUZmW2wtRmJ6NidGZHotRiM2Ji1GLDYlUSJnRidGXnBGYHBGX3lGXHJGMkZPRkVGZltsLUZiejYnRmR6LUYjNiYtRiw2JVEiaEYnRl5wRmBwRl95RlxyRjJGT0ZFRmZbbC1GZG82JC1GIzY0Rl1vRltwLUZkbzYkLUYjNiZGYHRGX3EtRmRvNiYtRiM2OUZcckZfcUZjW2xGX3FGXFxsRl9xLUZNNihGUS1GIzYkRmVyRjJGWkZmbkZpbkZbb0ZqeS1GLDYlUSJJRidGXnBGYHAtRk02KC1GIzYkLUkmbXNxcnRHRiQ2I0ZfekYyRmdfbEZaRmZuRmluRltvRl9xRmNcbEZfcUZqXGxGX3FGYV1sRl9xRmhdbEZfcUZfXmxGX3FGZl5sRjJGMkZfckZickYyRjJGanlGXW9GW3AtRmRvNiQtRiM2JkZgdEZfcS1GZG82Ji1GIzY5RlxyRl9xRmNbbEZfcUZcXGxGX3FGZV9sLUY2Ni1RKiZ1bWludXMwO0YnRjJGOUY7Rj1GP0ZBRkNGRUZpcEZbcUZpX2xGXGBsRl9xRmNcbEZfcUZqXGxGX3FGYV1sRl9xRmhdbEZfcUZfXmxGX3FGZl5sRjJGMkZfckZickYyRjJGZnBGZXJGXW9GW3AtRmRvNiQtRiM2JkZgdEZfcS1GZG82Ji1GIzY5RlFGX3FGY1tsRl9xRlxcbEZfcUZlX2xGanlGaV9sRlxgbEZfcUZjXGxGX3FGalxsRl9xRmFdbEZfcUZoXWxGX3FGX15sRl9xRmZebEYyRjJGX3JGYnJGMkYyRmZwRmVyRl1vRltwLUZkbzYkLUYjNiZGYHRGX3EtRmRvNiYtRiM2OUZRRl9xRmNbbEZfcUZcXGxGX3FGZV9sRlthbC1GLDYlRltgbEYvRjJGXGBsRl9xRmNcbEZfcUZqXGxGX3FGYV1sRl9xRmhdbEZfcUZfXmxGX3FGZl5sRjJGMkZfckZickYyRjJGMkYyRmZwRmV3LUZkbzYkLUYjNidGXHYtRmRvNiQtRiM2J0Zjdi1GZG82JC1GIzYlRlx2LUZkbzYkLUYjNihGXW9GZXctRmRvNiQtRiM2JkYrRl9xRmV4RjJGMkZfcS1GZG82Ji1GIzYoRml4Rl95RlFGZnBGYHRGMkYyRl9yRmJyRjJGMkYyRjJGX3EtRmRvNiYtRiM2KEZbcC1GZG82JC1GIzYpRlFGW2FsRmB0Rl9xRl1vLUZkbzYmLUYjNiZGUUZbYWxGYHRGMkYyRl9yRmJyRjJGMkZfeUZbcC1GZG82JC1GIzYmRmB0Rl9xLUZkbzYmRk9GMkZfckZickYyRjJGMkYyRl9yRmJyRjJGMkZfcUZmeUYyRjJGMkYyRl9xLUZkbzYmLUYjNiZGYHRGX3lGUUYyRjJGX3JGYnJGMkYyRjJGMkZfcS1GZG82Ji1GIzYnLUYsNiVGXXBGL0YyLUZkbzYkLUYjNiZGUUZfcUZoZGxGMkYyRl95RlxyRjJGMkZfckZickYyRjItRiw2I1EhRidGMkYyRl1vRl91Rl1vRlthbC1GUjYkUSI2RidGMi1GNjYtUSIhRidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSwwLjExMTExMTFlbUYnL0ZLRmJmbC1GTTYoLUYjNiZGXW9GXHYtRmRvNiQtRiM2KkZcdi1GZG82JC1GIzYmLUYsNiVGZHVGXnBGYHBGX3EtRmRvNiYtRiM2Jy1GLDYlUSZkZWx0YUYnRi9GMkZoZGxGX3lGUUYyRjJGX3JGYnJGMkYyRmp5Rlx2LUZkbzYkLUYjNiZGYGdsRl9xLUZkbzYmLUYjNihGZmdsRmhkbEZfeUZbYWxGUUYyRjJGX3JGYnJGMkYyRl9xLUZkbzYmLUYjNigtRiw2JVElemV0YUYnRi9GMi1GZG82JkZnX2xGMkZfckZickZfeS1GLDYlUSVaZXRhRidGL0YyLUZkbzYkRmdfbEYyRjJGMkZfckZickYyRjJGMkZnX2xGWkZmbkZpbkZbb0ZddUYy">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">(14230/7)*zeta[3, 7]+(9901279/17463600)*Pi^10+(5730/7)*zeta[5]^2-(352/3)*Pi^2*zeta[3, 5]</Text-field>
</Output>
</Group>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjdGJ0Y5LyUlc2l6ZUdRIzE0RicvJSVib2xkR0YxRi8vJTBmb250X3N0eWxlX25hbWVHUSpIZWFkaW5nfjNGJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjdGJ0Y5LyUlc2l6ZUdRIzE0RicvJSVib2xkR0YxRi8vJTBmb250X3N0eWxlX25hbWVHUSpIZWFkaW5nfjNGJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRic=</Equation></Text-field></Title>
<Group labelreference="L105" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEmcHJlcDBGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RidGMi8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRjEvJSpzeW1tZXRyaWNHRjEvJShsYXJnZW9wR0YxLyUubW92YWJsZWxpbWl0c0dGMS8lJ2FjY2VudEdGMS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkktSSZtZnJhY0dGJDYoLUYjNiQtSSNtbkdGJDYkUSIxRidGMkYyLUYjNiQtRlI2JFEiOUYnRjJGMi8lLmxpbmV0aGlja25lc3NHRlQvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaG4vJSliZXZlbGxlZEdGMS1GNjYtUSJ+RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRmFvLUkobWZlbmNlZEdGJDYkLUYjNjotRlI2JFEiN0YnRjJGXW8tRiw2JVElSGxvZ0YnL0YwUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUZkbzYkLUYjNihGUS1GNjYtUSgmbWludXM7RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRmpwLUYsNiVRInVGJ0YvRjItRjY2LVEiLEYnRjJGOS9GPEZfcEY9Rj9GQUZDRkVGYG8vRktRLDAuMzMzMzMzM2VtRictRmRvNiYtRiM2OC1GLDYlUSJ6RidGL0YyRl9xRlFGX3FGUUZfcS1GUjYkUSIwRidGMkZfcUZRRl9xRlFGX3FGUUZfcUZRRl9xRlFGX3FGUUZfcUZRRjJGMi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YyRjJGZnAtRlI2JFEiMkYnRjJGXW9GW3AtRmRvNiQtRiM2KEZRRmZwRlxxRl9xLUZkbzYmLUYjNjhGaXFGX3FGaXFGX3FGUUZfcUZcckZfcUZRRl9xRlFGX3FGUUZfcUZRRl9xRlFGX3FGUUZfcUZRRjJGMkZfckZickYyRjJGZnBGXW9GW3AtRmRvNiQtRiM2KUZRRmZwRlxxRl9xLUZkbzYmLUYjNjhGaXFGX3FGUUZfcUZpcUZfcUZcckZfcUZRRl9xRlFGX3FGUUZfcUZRRl9xRlFGX3FGUUZfcUZRRjJGMkZfckZickZdb0YyRjJGZnBGXW9GW3AtRmRvNiQtRiM2KUZRRmZwRlxxRl9xLUZkbzYmLUYjNjhGUUZfcS1GLDYlRltyRl5wRmBwRl9xRlFGX3FGXHJGX3FGUUZfcUZRRl9xRlFGX3FGUUZfcUZRRl9xRlFGX3FGUUYyRjJGX3JGYnJGXW9GMkYyRmZwLUZSNiRRIjNGJ0YyRl1vRltwLUZkbzYkLUYjNilGUUZmcEZccUZfcS1GZG82Ji1GIzY4RlFGX3FGUUZfcUZRRl9xRlxyRl9xRlFGX3FGUUZfcUZRRl9xRlFGX3FGUUZfcUZRRl9xRlFGMkYyRl9yRmJyLyUrZXhlY3V0YWJsZUdGMUYyRjJGXXVGMkYyLUY2Ni1RIjpGJ0YyRjlGO0Y9Rj9GQUZDRkVGR0ZKLUYsNiVRJXByZXBGJ0YvRjJGNS1GLDYlUS9maWJyYXRpb25CYXNpc0YnRi9GMi1GZG82JC1GIzYmLUYsNiVRJWV2YWxGJ0ZecEZgcC1GZG82JC1GIzYnLUYsNiVRKHJlZ0hsb2dGJ0ZecEZgcC1GZG82JC1GIzYlRlx2LUZkbzYkLUYjNihGXW8tRiw2JVEpc2ltcGxpZnlGJ0ZecEZgcC1GZG82JC1GIzY0LUYsNiVGZ3VGXnBGYHAtRmRvNiQtRiM2J0Zcdi1GZG82JC1GIzYnRmV3LUZkbzYkLUYjNiYtRiw2JUYuRl5wRmBwRl9xLUZkbzYmLUYjNiYtRiw2JUZecUZecEZgcEZfcUZgdEYyRjJGX3JGYnJGMkYyRl9xLUZkbzYmLUYjNihGaXgtRjY2LVEiPUYnRjJGOUY7Rj1GP0ZBRkNGRUZHRkpGYHRGXW8tRmRvNiQtRiM2JkZRRmZwRmB0RjJGMkYyRjJGX3JGYnJGMkYyRl9xLUZkbzYmLUYjNiRGYHRGMkYyRl9yRmJyRjJGMi1GNjYtUSIrRidGMkY5RjtGPUY/RkFGQ0ZFRmlwRltxLUZNNihGUS1GIzYkRmJ0RjJGWkZmbkZpbkZbby1JK211bmRlcm92ZXJHRiQ2Jy1GNjYtUSYmU3VtO0YnRjIvRjpRJnVuc2V0RicvRjxGaHovRj5GX3AvRkBGaHovRkJGX3AvRkRGX3AvRkZGaHpGYG8vRktRLDAuMTY2NjY2N2VtRictRiM2Ji1GLDYlUSJhRidGXnBGYHBGX3lGXHJGMkZPRkUvJSxhY2NlbnR1bmRlckdGMS1GYno2J0Zkei1GIzYmLUYsNiVRImJGJ0ZecEZgcEZfeUZcckYyRk9GRUZmW2wtRmJ6NidGZHotRiM2Ji1GLDYlUSJjRidGXnBGYHBGX3lGXHJGMkZPRkVGZltsLUZiejYnRmR6LUYjNiYtRiw2JVEiZEYnRl5wRmBwRl95RlxyRjJGT0ZFRmZbbC1GYno2J0Zkei1GIzYmLUYsNiVRImVGJ0ZecEZgcEZfeUZcckYyRk9GRUZmW2wtRmJ6NidGZHotRiM2Ji1GLDYlUSJmRidGXnBGYHBGX3lGXHJGMkZPRkVGZltsLUZiejYnRmR6LUYjNiYtRiw2JVEiZ0YnRl5wRmBwRl95RlxyRjJGT0ZFRmZbbC1GYno2J0Zkei1GIzYmLUYsNiVRImhGJ0ZecEZgcEZfeUZcckYyRk9GRUZmW2wtRmJ6NidGZHotRiM2Ji1GLDYlUSJpRidGXnBGYHBGX3lGXHJGMkZPRkVGZltsLUZkbzYkLUYjNjRGXW9GW3AtRmRvNiQtRiM2JkZgdEZfcS1GZG82Ji1GIzY7RlxyRl9xRmNbbEZfcUZcXGxGX3EtRk02KEZRLUYjNiRGZXJGMkZaRmZuRmluRltvRmp5LUYsNiVRIklGJ0ZecEZgcC1GTTYoLUYjNiQtSSZtc3FydEdGJDYjRl96RjJGXmBsRlpGZm5GaW5GW29GX3FGY1xsRl9xRmpcbEZfcUZhXWxGX3FGaF1sRl9xRl9ebEZfcUZmXmxGX3FGXV9sRjJGMkZfckZickYyRjJGanlGXW9GW3AtRmRvNiQtRiM2JkZgdEZfcS1GZG82Ji1GIzY7RlxyRl9xRmNbbEZfcUZcXGxGX3FGXGBsLUY2Ni1RKiZ1bWludXMwO0YnRjJGOUY7Rj1GP0ZBRkNGRUZpcEZbcUZgYGxGY2BsRl9xRmNcbEZfcUZqXGxGX3FGYV1sRl9xRmhdbEZfcUZfXmxGX3FGZl5sRl9xRl1fbEYyRjJGX3JGYnJGMkYyRmZwRmVyRl1vRltwLUZkbzYkLUYjNiZGYHRGX3EtRmRvNiYtRiM2O0ZRRl9xRmNbbEZfcUZcXGxGX3FGXGBsRmp5RmBgbEZjYGxGX3FGY1xsRl9xRmpcbEZfcUZhXWxGX3FGaF1sRl9xRl9ebEZfcUZmXmxGX3FGXV9sRjJGMkZfckZickYyRjJGZnBGZXJGXW9GW3AtRmRvNiQtRiM2JkZgdEZfcS1GZG82Ji1GIzY7RlFGX3FGY1tsRl9xRlxcbEZfcUZcYGxGYmFsLUYsNiVGYmBsRi9GMkZjYGxGX3FGY1xsRl9xRmpcbEZfcUZhXWxGX3FGaF1sRl9xRl9ebEZfcUZmXmxGX3FGXV9sRjJGMkZfckZickYyRjJGMkYyRmZwRmV3LUZkbzYkLUYjNidGXHYtRmRvNiQtRiM2J0Zjdi1GZG82JC1GIzYlRlx2LUZkbzYkLUYjNihGXW9GZXctRmRvNiQtRiM2JkYrRl9xRmV4RjJGMkZfcS1GZG82Ji1GIzYoRml4Rl95RlFGZnBGYHRGMkYyRl9yRmJyRjJGMkYyRjJGX3EtRmRvNiYtRiM2KEZbcC1GZG82JC1GIzYpRlFGYmFsRmB0Rl9xRl1vLUZkbzYmLUYjNiZGUUZiYWxGYHRGMkYyRl9yRmJyRjJGMkZfeUZbcC1GZG82JC1GIzYmRmB0Rl9xLUZkbzYmRk9GMkZfckZickYyRjJGMkYyRl9yRmJyRjJGMkZfcUZmeUYyRjJGMkYyRl9xLUZkbzYmLUYjNiZGYHRGX3lGUUYyRjJGX3JGYnJGMkYyRjJGMkZfcS1GZG82Ji1GIzYnLUYsNiVGXXBGL0YyLUZkbzYkLUYjNiZGUUZfcUZfZWxGMkYyRl95RlxyRjJGMkZfckZickYyRjItRiw2I1EhRidGMkYyRl1vRl91Rl1vRmJhbEZoby1GNjYtUSIhRidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSwwLjExMTExMTFlbUYnL0ZLRmZmbC1GTTYoLUYjNiZGXW9GXHYtRmRvNiQtRiM2KkZcdi1GZG82JC1GIzYmLUYsNiVGZHVGXnBGYHBGX3EtRmRvNiYtRiM2Jy1GLDYlUSZkZWx0YUYnRi9GMkZfZWxGX3lGUUYyRjJGX3JGYnJGMkYyRmp5Rlx2LUZkbzYkLUYjNiZGZGdsRl9xLUZkbzYmLUYjNihGamdsRl9lbEZfeUZiYWxGUUYyRjJGX3JGYnJGMkYyRl9xLUZkbzYmLUYjNigtRiw2JVElemV0YUYnRi9GMi1GZG82JkZeYGxGMkZfckZickZfeS1GLDYlUSVaZXRhRidGL0YyLUZkbzYkRl5gbEYyRjJGMkZfckZickYyRjJGMkZeYGxGWkZmbkZpbkZbb0ZddUYy">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">9856*zeta[3, 3, 5]-(18570517/8)*zeta[11]+(1034/27)*Pi^6*zeta[5]+(169127/60)*Pi^4*zeta[7]+(3976910/27)*Pi^2*zeta[9]</Text-field>
</Output>
</Group>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjhGJ0Y5LyUlc2l6ZUdRIzE0RicvJSVib2xkR0YxRi8vJTBmb250X3N0eWxlX25hbWVHUSpIZWFkaW5nfjNGJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjhGJ0Y5LyUlc2l6ZUdRIzE0RicvJSVib2xkR0YxRi8vJTBmb250X3N0eWxlX25hbWVHUSpIZWFkaW5nfjNGJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRic=</Equation></Text-field></Title>
<Group labelreference="L106" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">-(20608/27)*Pi^4*zeta[3]*zeta[5]+(2060800/9)*Pi^2*zeta[3]*zeta[7]-(2737280/9)*zeta[3, 9]+(32640933131/6567561000)*Pi^12+(103040/9)*zeta[3]^4-(412160/3)*zeta[1, 1, 4, 6]-(2944/9)*Pi^6*zeta[3]^2+(652520/9)*Pi^2*zeta[5]^2+49720*Pi^2*zeta[3, 7]-(41164480/27)*zeta[3]*zeta[9]+385280*zeta[5]*zeta[7]+(58688/45)*Pi^4*zeta[3, 5]</Text-field>
</Output>
</Group>
</Section>
</Section>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">Broadhurst's Conjecture 4</Text-field></Title>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">Weight 7</Text-field></Title>
<Group labelreference="L64" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVldmFsRidGL0YyLUY2NiQtRiM2Jy1GLDYlUS9maWJyYXRpb25CYXNpc0YnRi9GMi1GNjYkLUYjNictRiw2JVElSGxvZ0YnRi9GMi1GNjYkLUYjNiYtSSNtbkdGJDYkUSIxRicvRjNRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRlMvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGZW4vJSpzeW1tZXRyaWNHRmVuLyUobGFyZ2VvcEdGZW4vJS5tb3ZhYmxlbGltaXRzR0Zlbi8lJ2FjY2VudEdGZW4vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GNjYmLUYjNjAtRlA2JFEiMEYnRlNGVUZccEZVRlxwRlVGXHBGVS1GLDYlUSJ6RidGL0YyRlVGXHBGVUZPRlNGUy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZTRlNGVS1GNjYmLUYjNiRGX3BGU0ZTRmJwRmVwRlNGU0ZVLUY2NiYtRiM2Jy1GLDYlUSZkZWx0YUYnL0YwRmVuRlNGaHAtRlY2LVEiPUYnRlNGWS9GZ25GZW5GaG5Gam5GXG9GXm9GYG8vRmNvUSwwLjI3Nzc3NzhlbUYnL0Zmb0ZpcUZPRlNGU0ZicEZlcEZTRlMvJStleGVjdXRhYmxlR0ZlbkZTRlNGW3JGUw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVldmFsRidGL0YyLUY2NiQtRiM2Jy1GLDYlUS9maWJyYXRpb25CYXNpc0YnRi9GMi1GNjYkLUYjNictRiw2JVElSGxvZ0YnRi9GMi1GNjYkLUYjNiYtSSNtbkdGJDYkUSIxRicvRjNRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRlMvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGZW4vJSpzeW1tZXRyaWNHRmVuLyUobGFyZ2VvcEdGZW4vJS5tb3ZhYmxlbGltaXRzR0Zlbi8lJ2FjY2VudEdGZW4vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GNjYmLUYjNjAtRlA2JFEiMEYnRlNGVUZccEZVRlxwRlVGXHBGVS1GLDYlUSJ6RidGL0YyRlVGXHBGVUZPRlNGUy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZTRlNGVS1GNjYmLUYjNiRGX3BGU0ZTRmJwRmVwRlNGU0ZVLUY2NiYtRiM2Jy1GLDYlUSZkZWx0YUYnL0YwRmVuRlNGaHAtRlY2LVEiPUYnRlNGWS9GZ25GZW5GaG5Gam5GXG9GXm9GYG8vRmNvUSwwLjI3Nzc3NzhlbUYnL0Zmb0ZpcUZPRlNGU0ZicEZlcEZTRlMvJStleGVjdXRhYmxlR0ZlbkZTRlNGW3JGUw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">-3*Hlog(z, [0, 0, 0, 1, 0, 0, 0])+(5*I)*Pi*Hlog(z, [0, 0, 0, 0, 0, 1])+3*Hlog(z, [0, 0, 0, 1, 0, 0, 1])+4*Hlog(z, [0, 0, 0, 0, 1, 0, 1])+Hlog(z, [0, 1, 0, 0, 0, 0, 1])+(4*I)*Pi*Hlog(z, [0, 0, 0, 0, 1, 0])+(2*I)*Pi*Hlog(z, [0, 0, 1, 0, 0, 0])+4*zeta[2]*Hlog(z, [0, 0, 1, 0, 0])-Hlog(z, [0, 1, 0, 0, 0, 0, 0])+5*Hlog(z, [0, 0, 0, 0, 0, 1, 1])+(3*I)*Pi*Hlog(z, [0, 0, 0, 1, 0, 0])+I*Pi*Hlog(z, [0, 1, 0, 0, 0, 0])+3*zeta[2]*Hlog(z, [0, 0, 0, 0, 1])-zeta[7]+6*zeta[2]*Hlog(z, [0, 0, 0, 1, 0])+(4/5)*zeta[2]^2*Hlog(z, [0, 1, 0])+3*zeta[3]*Hlog(z, [0, 0, 0, 1])-2*Hlog(z, [0, 0, 1, 0, 0, 0, 0])+2*zeta[2]*Hlog(z, [0, 1, 0, 0, 0])-4*Hlog(z, [0, 0, 0, 0, 1, 0, 0])-5*Hlog(z, [0, 0, 0, 0, 0, 1, 0])+2*Hlog(z, [0, 0, 1, 0, 0, 0, 1])+zeta[5]*Hlog(z, [0, 1])+(4/5)*zeta[2]^2*Hlog(z, [0, 0, 1])</Text-field>
</Output>
</Group>
<Group labelreference="L65" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWV2YWxGJ0Y0RjctRjs2JC1GIzYnLUYsNiVRL2ZpYnJhdGlvbkJhc2lzRidGNEY3LUY7NiQtRiM2Jy1GLDYlUSVIbG9nRidGNEY3LUY7NiQtRiM2Ji1JI21uR0YkNiRRIjFGJy9GOFEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGWC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0Zqbi8lKnN5bW1ldHJpY0dGam4vJShsYXJnZW9wR0Zqbi8lLm1vdmFibGVsaW1pdHNHRmpuLyUnYWNjZW50R0Zqbi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY7NiYtRiM2MC1GVTYkUSIwRidGWEZaRmFwRlotRiw2JVEiekYnRjRGN0ZaRmFwRlpGYXBGWkZhcEZaRlRGWEZYLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlhGWEZaLUY7NiYtRiM2JEZkcEZYRlhGZ3BGanBGWEZYRlotRjs2Ji1GIzYnLUYsNiVRJmRlbHRhRicvRjVGam5GWEZdcS1GZW42LVEiPUYnRlhGaG4vRlxvRmpuRl1vRl9vRmFvRmNvRmVvL0Zob1EsMC4yNzc3Nzc4ZW1GJy9GW3BGXnJGVEZYRlhGZ3BGanBGWEZYRlhGWEZYRisvJStleGVjdXRhYmxlR0ZqbkZY">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWV2YWxGJ0Y0RjctRjs2JC1GIzYnLUYsNiVRL2ZpYnJhdGlvbkJhc2lzRidGNEY3LUY7NiQtRiM2Jy1GLDYlUSVIbG9nRidGNEY3LUY7NiQtRiM2Ji1JI21uR0YkNiRRIjFGJy9GOFEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGWC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0Zqbi8lKnN5bW1ldHJpY0dGam4vJShsYXJnZW9wR0Zqbi8lLm1vdmFibGVsaW1pdHNHRmpuLyUnYWNjZW50R0Zqbi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY7NiYtRiM2MC1GVTYkUSIwRidGWEZaRmFwRlotRiw2JVEiekYnRjRGN0ZaRmFwRlpGYXBGWkZhcEZaRlRGWEZYLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlhGWEZaLUY7NiYtRiM2JEZkcEZYRlhGZ3BGanBGWEZYRlotRjs2Ji1GIzYnLUYsNiVRJmRlbHRhRicvRjVGam5GWEZdcS1GZW42LVEiPUYnRlhGaG4vRlxvRmpuRl1vRl9vRmFvRmNvRmVvL0Zob1EsMC4yNzc3Nzc4ZW1GJy9GW3BGXnJGVEZYRlhGZ3BGanBGWEZYRlhGWEZYRisvJStleGVjdXRhYmxlR0ZqbkZY</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">-Hlog(z, [0, 0, 0, 1, 0, 0, 0])+Hlog(z, [0, 0, 0, 1, 0, 0, 1])+4*Hlog(z, [0, 0, 0, 0, 1, 0, 1])+(4*I)*Pi*Hlog(z, [0, 0, 0, 0, 1, 0])+I*Pi*Hlog(z, [0, 0, 0, 1, 0, 0])+10*Hlog(z, [0, 0, 0, 0, 0, 1, 1])+(10*I)*Pi*Hlog(z, [0, 0, 0, 0, 0, 1])-2*zeta[2]*Hlog(z, [0, 0, 0, 0, 1])-zeta[7]+2*zeta[2]*Hlog(z, [0, 0, 0, 1, 0])-2*zeta[3]*Hlog(z, [0, 0, 0, 1])-4*Hlog(z, [0, 0, 0, 0, 1, 0, 0])-10*Hlog(z, [0, 0, 0, 0, 0, 1, 0])-(2/5)*zeta[2]^2*Hlog(z, [0, 0, 1])</Text-field>
</Output>
</Group>
<Group labelreference="L66" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JkYrLUYjNiUtRiw2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVldmFsRidGNkY5LUY9NiQtRiM2Jy1GLDYlUS9maWJyYXRpb25CYXNpc0YnRjZGOS1GPTYkLUYjNictRiw2JVElSGxvZ0YnRjZGOS1GPTYkLUYjNiYtSSNtbkdGJDYkUSIxRicvRjpRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRlovJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjgvJSlzdHJldGNoeUdGXG8vJSpzeW1tZXRyaWNHRlxvLyUobGFyZ2VvcEdGXG8vJS5tb3ZhYmxlbGltaXRzR0Zcby8lJ2FjY2VudEdGXG8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GPTYmLUYjNjAtRiw2JVEiekYnRjZGOUZmbi1GVzYkUSIwRidGWkZmbkZmcEZmbkZmcEZmbkZmcEZmbkZmcEZmbkZWRlpGWi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZaRlpGZm4tRj02Ji1GIzYkRmNwRlpGWkZpcEZccUZaRlpGZm4tRj02Ji1GIzYnLUYsNiVRJmRlbHRhRicvRjdGXG9GWkZfcS1GZ242LVEiPUYnRlpGam4vRl5vRlxvRl9vRmFvRmNvRmVvRmdvL0Zqb1EsMC4yNzc3Nzc4ZW1GJy9GXXBGYHJGVkZaRlpGaXBGXHFGWkZaRlpGWkZaRitGWkYrLyUrZXhlY3V0YWJsZUdGXG9GWg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JkYrLUYjNiUtRiw2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVldmFsRidGNkY5LUY9NiQtRiM2Jy1GLDYlUS9maWJyYXRpb25CYXNpc0YnRjZGOS1GPTYkLUYjNictRiw2JVElSGxvZ0YnRjZGOS1GPTYkLUYjNiYtSSNtbkdGJDYkUSIxRicvRjpRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRlovJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjgvJSlzdHJldGNoeUdGXG8vJSpzeW1tZXRyaWNHRlxvLyUobGFyZ2VvcEdGXG8vJS5tb3ZhYmxlbGltaXRzR0Zcby8lJ2FjY2VudEdGXG8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GPTYmLUYjNjAtRiw2JVEiekYnRjZGOUZmbi1GVzYkUSIwRidGWkZmbkZmcEZmbkZmcEZmbkZmcEZmbkZmcEZmbkZWRlpGWi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZaRlpGZm4tRj02Ji1GIzYkRmNwRlpGWkZpcEZccUZaRlpGZm4tRj02Ji1GIzYnLUYsNiVRJmRlbHRhRicvRjdGXG9GWkZfcS1GZ242LVEiPUYnRlpGam4vRl5vRlxvRl9vRmFvRmNvRmVvRmdvL0Zqb1EsMC4yNzc3Nzc4ZW1GJy9GXXBGYHJGVkZaRlpGaXBGXHFGWkZaRlpGWkZaRitGWkYrLyUrZXhlY3V0YWJsZUdGXG9GWg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">-(8/35)*zeta[2]^3*Hlog(z, [1])+Hlog(z, [0, 0, 0, 0, 0, 1, 1])+I*Pi*Hlog(z, [0, 0, 0, 0, 0, 1])-zeta[2]*Hlog(z, [0, 0, 0, 0, 1])-zeta[7]-zeta[3]*Hlog(z, [0, 0, 0, 1])-Hlog(z, [0, 0, 0, 0, 0, 1, 0])-zeta[5]*Hlog(z, [0, 1])-(2/5)*zeta[2]^2*Hlog(z, [0, 0, 1])</Text-field>
</Output>
</Group>
</Section>
</Section>
</Worksheet>
